HARPS Abundances with Korg I: 22 Element Abundances for 426 Red Giant Stars

Large stellar surveys have revealed the global abundance structure of the Milky Way, but small high-fidelity spectral samples offer a critical complement of nucleosynthetic depth. We aim to access the encoded information in an ensemble of abundances by leveraging highest-quality spectra. We used HARPS spectra (R=115,000) to determine (Teff, log(g), [M/H], vmic and vsini) and 22 element abundances (Na, Mg, Al, Si, K, Ca, Sc, Ti, V, Cr, Fe, Ni, Zn, Sr, Y, Zr, Mo, Ba, La, Ce, Nd and Eu) for 426 red giant stars at a median internal precision of $\sim$0.02 dex evaluated from analysing repeat observations of a subset of stars. Stellar parameters and line-by-line abundances were obtained using the modern spectral synthesis code Korg -- the first time it has been used for HARPS. Comparisons with the literature reveal good overall agreement. A minor 0.1 dex offset in metallicity and specific discrepancies in individual element abundances are attributed to local thermal equilibrium assumptions and inaccuracies in atomic data. We show that 22 individual elements can be collapsed into a generative 6-parameter latent-variable model of shared enrichment patterns expressed in different per-star fractions; this model accurately generates the abundances with a median $\chi_{reduced}^2 = 6$. We report element gradients with respect to selected elements from different nucleosynthetic families. These gradients are a measure of inter-element production efficiencies and indicate multiple r-process production sites. Our analysis shows that abundances occupy a low-dimensional subspace, but joint (gradient-based) information encodes nucleosynthetic signatures. We have developed a Korg-pipeline to apply across evolutionary states on high-resolution spectra to provide our precision catalogue to serve as empirical constraints on chemical evolution and as a set of benchmark red giant abundance measurements.

==> anc/element_gradient_table4.csv <==
element,X_Al,u_X_Al,X_Mg,u_X_Mg,X_Si,u_X_Si,X_Ni,u_X_Ni,X_Y II,u_X_Y II,X_Ce II,u_X_Ce II,X_Eu II,u_X_Eu II
Na,1.9857654413764856,0.032533444675559,1.660921478064005,0.023144765561818072,1.3842963899656908,0.014104983628745365,1.1469845889324124,0.0233721702427239,0.8545636239993821,0.010665850295351826,0.7499807031575614,0.00910011438708587,1.6731501954517651,0.02993052830588518
Mg,1.1457284384389848,0.018633293499652977,1.0001631987770692,0.011248505978049009,0.8578786396811819,0.009032719862636788,0.7042576884636194,0.015388020627546564,0.4964122436330041,0.007424219316920307,0.36490636522798403,0.0054868966658433915,1.0254032402791622,0.020448221703538366
Al,1.0000802893796683,0.017305337751545163,0.8727830722344234,0.014199486219794572,0.7407232430916191,0.010716419321597557,0.6065580410490725,0.013775444605421837,0.39547228769714887,0.0073538585334755,0.2671108024285229,0.0064835532010523176,0.8243003687837868,0.017327007177491777
Si,1.3512255190651725,0.01945239913689507,1.165515714522137,0.012524059885830456,1.000198777386844,0.0054281422320732325,0.7602167072939271,0.014082304992958516,0.6232115268672661,0.006221599493996876,0.6111886779659995,0.0052090481911414395,1.1491013229183153,0.01847310140763703
K,1.1721003858841166,0.026221574071366105,1.018095024918786,0.021513775833244975,0.8229679882100893,0.017313581544879966,0.6973327770850515,0.01836006962022834,0.42381007237242185,0.010513494663871081,0.3317293806824634,0.010203187577128032,0.8465084259359361,0.02141393083463441
Ca,1.337568171488729,0.019700533306284802,1.1756474827199561,0.013145514493036487,0.9840070327163621,0.007111680617544005,0.76715372468763,0.014398147928742671,0.6395609385656827,0.006357594196850511,0.6258363805131906,0.005134195461519142,1.162323273675586,0.01757691442825173
Sc,1.6376473194272987,0.025537608248392744,1.3962588279978703,0.017612587925862743,1.1201293294887114,0.010034843672950053,0.964737459366654,0.020407774029730038,0.7407788053796842,0.008465715274282864,0.6587723357494077,0.006446460632089343,1.4781204814387598,0.027566854426761614
Ti,1.4368087020631868,0.020227015375735232,1.2531400233371226,0.014203275590959324,1.0356804227476462,0.007613975481822684,0.866457472281317,0.01830342435107043,0.7230382591409346,0.007827799636067825,0.6702420525559538,0.005501663689971507,1.3065635638956832,0.02223664916429487
Ti II,1.4029405647047444,0.02523967110930657,1.2083198672876772,0.020092421949997278,1.0610339339889845,0.013245230094128204,0.8315428959689054,0.017328030527778256,0.641542233724816,0.009232014141493742,0.5803600743428561,0.00832479435819393,1.1381259394293939,0.02109067994760293
V,1.5925172944599475,0.023106576464027535,1.7608103254910517,0.022050942525408988,1.2949423733657248,0.008897416241151522,0.9403456849599254,0.019233312164422197,0.8397415247976321,0.009110794322468349,0.8070570172483784,0.0060713767094901375,1.4885179561141961,0.02555581847897277
Cr II,1.6501203745275703,0.02563172844990987,1.4688247233906115,0.019812006631784628,1.208004899804139,0.010985527764669807,0.9328185029516082,0.018318780168073888,0.740518197466326,0.008250397496298517,0.6884513438875235,4.788579718970552,1.3430851397029255,0.022202626790028372
Fe,1.8345301584442897,0.02536002291917928,1.582363405892505,0.01535614495943451,1.306515583011913,0.007316423418914956,0.9703859826255926,0.017653453498690554,0.8289566725118009,0.007227576565143077,0.9359566491433999,0.006408311279051522,1.4817019007020686,0.021205151239551134
Ni,1.6509611715904842,0.03641768194709552,1.421958168741416,0.030150813031992272,1.3156428031014828,0.024913391586696896,1.0009346473860679,0.024629773877250277,0.7366882964264834,0.01535681966806564,0.6158602040703565,0.01460082614401354,1.2952963864532423,0.030767126165406777
Zn,1.4387693816977487,0.02308674024042943,1.2130127430319986,0.016213935897374736,1.029903140124842,0.010461563923589549,0.8328651689247495,0.017029576842139398,0.6160134064789793,3.4315024669310468,0.5137259680896272,3.843205954341299,1.2394131183987227,0.024252967808503178
Sr,2.277753637686339,0.04433267379347227,1.807121434939185,0.03212303816208562,1.4619241943583448,0.01855491641674127,1.3589136990808095,0.030109113593519726,0.9910261792988418,0.013340220925926623,0.9669268840812444,0.011736288003300692,1.7841031607550044,0.03239500415421852
Y II,2.5299503777141545,0.04616403106010328,2.015350890390274,0.028728402762591174,1.6046658405965912,0.015756533407019893,1.3589247936062754,0.02861343362718126,1.0000507391885622,0.010795969035217429,0.9815764145692649,0.009840948309812102,1.8057094683515096,0.028360573881875215
Zr,2.3262014669569324,0.04284197635312216,1.859355073012885,0.025680587578174794,1.3531546499666867,0.0126023071148378,1.3223140654150716,0.029677749391143274,0.9081457229910261,0.010181599298463047,0.8629816479370327,0.007751120599963858,1.7114863752847882,0.0293658773122284
Zr II,2.862059167465243,0.05609512690121803,2.3571736945986124,0.03139948033377227,1.586366258105202,0.010434950939966237,1.3094452613062595,0.027254611195640217,0.9025954043191227,0.008031200794750526,0.919551668492663,0.005921613937404614,1.736213211019907,0.026792561095651247
Mo,1.9077308054127564,0.03600125745870931,1.5660369508109837,0.026674262627169876,1.1709933568634456,0.016220030683431183,1.1971822056052766,0.027109942951523327,0.7816141193487602,0.01133056186097455,0.7385567229043744,0.010101745128642703,1.5320114439278545,0.030460378059639373
Ba II,4.619675143316683,0.10265437062635399,3.325341497246317,0.047674361209088106,2.260195183609401,0.016794155605447263,2.012138688889114,0.04713457612992368,1.3394493353162344,0.012435160279918004,1.303359908524679,0.008888886022610698,2.575993068297273,0.042968433303427
La II,2.3376488352361897,0.05056512824926915,1.8806257865732325,0.03860859461640652,1.3837979012955373,0.01938924473908385,1.3707057060151293,0.033269312004499355,0.9475736098053014,0.013399286689923596,0.9271916763380799,0.011497870317608953,1.692685810317748,0.03267604137472005
Ce II,3.7484470567933457,0.09146331046858833,2.74177697473428,0.04249316692946821,1.6363520510231284,0.014240265956166107,1.623429469210992,0.03965205287107029,1.0192868894170095,0.009893030534656046,0.9999587523325675,0.007352164261200824,1.9819641425601477,0.03265417788733244
Nd II,2.805978472829405,0.060814664907160046,2.1404446245309496,0.030044317943153532,1.3905575096346559,0.010929630335718208,1.2669902616325852,0.028849008236085844,0.8346236513395329,0.007815860191810043,0.8261739773762564,0.0057835396806652515,1.5789882463282203,0.024890929398331534
Eu II,1.2119897434011144,0.0260046705537913,0.9773436660668563,0.01920906614834489,0.8707014009696521,0.014011094916055985,0.7732549161396681,0.01839633401911379,0.5546443995667101,0.008912284546385917,0.5059401568790538,0.00853823115300482,1.000324262060775,0.017660366899509897


==> anc/median_abundance_table3.csv <==
star,[Na/Fe],u_[Na/Fe],std_[Na/Fe],[Mg/Fe],u_[Mg/Fe],std_[Mg/Fe],[Al/Fe],u_[Al/Fe],std_[Al/Fe],[Si/Fe],u_[Si/Fe],std_[Si/Fe],[K/Fe],u_[K/Fe],std_[K/Fe],[Ca/Fe],u_[Ca/Fe],std_[Ca/Fe],[Sc/Fe],u_[Sc/Fe],std_[Sc/Fe],[Ti/Fe],u_[Ti/Fe],std_[Ti/Fe],[Ti II/Fe],u_[Ti II/Fe],std_[Ti II/Fe],[V/Fe],u_[V/Fe],std_[V/Fe],[Cr II/Fe],u_[Cr II/Fe],std_[Cr II/Fe],[Fe/Fe],u_[Fe/Fe],std_[Fe/Fe],[Ni/Fe],u_[Ni/Fe],std_[Ni/Fe],[Zn/Fe],u_[Zn/Fe],std_[Zn/Fe],[Sr/Fe],u_[Sr/Fe],std_[Sr/Fe],[Y II/Fe],u_[Y II/Fe],std_[Y II/Fe],[Zr/Fe],u_[Zr/Fe],std_[Zr/Fe],[Zr II/Fe],u_[Zr II/Fe],std_[Zr II/Fe],[Mo/Fe],u_[Mo/Fe],std_[Mo/Fe],[Ba II/Fe],u_[Ba II/Fe],std_[Ba II/Fe],[La II/Fe],u_[La II/Fe],std_[La II/Fe],[Ce II/Fe],u_[Ce II/Fe],std_[Ce II/Fe],[Nd II/Fe],u_[Nd II/Fe],std_[Nd II/Fe],[Eu II/Fe],u_[Eu II/Fe],std_[Eu II/Fe]
11_Lib,0.1473657778531724,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.26882342093678036,0.011288170915305696,-999.0,0.04461086405104569,0.007170290570886292,0.11711978382319688,0.214457614127889,0.020219523319630422,-999.0,-0.04091749568438759,0.006172324418273469,0.0728456021804889,0.08822535456576441,0.009139329663657943,0.04812861726552383,0.19387367827942553,0.006070716938912673,0.33636597810801316,-0.031034491876390624,0.017543958548984617,-999.0,0.03009004292116771,0.005206320604932959,0.09142653922914577,-0.26206888107459425,0.010805915319669719,-999.0,-0.3452729462808858,0.0024450018636548287,0.19747066511045439,-0.2667513281920083,0.02782917124406976,-999.0,-0.2094604179640317,0.010917309130545852,0.20661722241265407,0.22376430088233232,0.027015667859595294,-999.0,-0.4285326473980091,0.01621301681112549,0.1513135860043117,-0.26519714802596644,0.012322719293318705,0.03392179816313072,-0.29054062393802266,0.006446421855886061,0.20935485421245054,0.06807675785047851,0.02040307545987419,-999.0,-0.11701916276725632,0.010002005076985253,0.246868165573075,-0.22686175705915657,0.019109061141533486,-999.0,-0.03507051046437551,0.011194488575841157,0.10311154440057793,-0.097278064689727,0.007975525111340122,-999.0,0.14409298693885947,0.015303809767847282,0.05409900955883601
18 Del,0.07262423434431788,0.016226913750859436,-999.0,-0.016702759424756852,0.011276549403676905,-999.0,-0.03310365743126775,0.011288170915305696,-999.0,-0.15334038327438557,0.007170290570886292,0.11543548775735955,0.007275443212279589,0.020219523319630422,-999.0,-0.12562656472498757,0.006172324418273469,0.07783809074686314,-0.024151242110770008,0.009139329663657943,0.124758879851495,0.021252584133814555,0.006070716938912673,0.3182187643076624,-0.1300323071325199,0.017543958548984617,-999.0,-0.10385664288151122,0.005206320604932959,0.08312659893957042,-0.25577176494635234,0.010805915319669719,-999.0,0.07700339990934034,0.0024450018636548287,0.17204148150588558,-0.29901279546271875,0.02782917124406976,-999.0,-0.35912034962215744,0.010917309130545852,0.1788822362045997,0.03486169560404723,0.02251621983966753,0.14308709272399128,-0.11802011672120177,0.01621301681112549,0.05555093870392651,-0.0648077972619385,0.012322719293318705,0.013681393797660278,0.11370118895115446,0.006446421855886061,0.19361707844950124,0.008878948995102567,0.02040307545987419,-999.0,0.2865158555030023,0.010002005076985253,0.21330677764740588,-0.01863013969784398,0.019109061141533486,-999.0,0.18102495202441887,0.011194488575841157,0.0687264204266259,0.0008445019145245855,0.007975525111340122,0.04490461867652828,-0.01052317980287297,0.015303809767847282,0.009675737217874625
1RXS-J090911.4-122130,0.04373449800825663,0.03226885661200472,-999.0,-0.05567522619911541,0.022007529291501484,-999.0,-0.001531062075180556,0.028520144319604708,-999.0,-0.12682956726682354,0.017530341858064978,0.10297375487696675,0.15720727352347447,0.02834959887474017,-999.0,-0.09573268889590233,0.011270415049439299,0.07369448461983848,0.02533935942014859,0.021674820020823136,0.13799218425499757,0.041436468405742194,0.012471209447143179,0.29495164763785986,-0.09725000855454885,0.033152204746364294,-999.0,-0.011965625184699444,0.007905380347268934,0.071744761724872,-0.19351303991828045,0.029022474216975267,-999.0,-0.007011928892684927,0.005180255922352511,0.16055857786398645,-0.2809313211356423,0.06814766796712757,-999.0,-0.3591862499355107,0.02847869314268684,0.2314708298527155,0.14302876221663144,0.06157697481549221,0.11719895267102123,-0.049119199714866196,0.027023636593632022,0.06385363302406856,-0.013394033742387484,0.038182747633069454,0.015059587690573972,0.007537266333796588,0.018799410529092755,0.1720314440798449,0.05307581272824097,0.0634801772468343,-999.0,0.4052327098510292,0.05344509298876545,0.207696698925372,-0.11147594445709691,0.09161234610265506,-999.0,0.2438115123567901,0.018994537019041444,0.06431186749223054,0.01355700176856868,0.019020190011005952,0.08208440620026485,0.0017699833525015932,0.023113789585989735,0.022324925799077168
20_Mon,0.14234408928652542,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17602006286713312,0.011288170915305696,-999.0,-0.03383375666360253,0.007170290570886292,0.0806688908953255,0.15720727352347447,0.02834959887474017,-999.0,-0.026258069067384423,0.006172324418273469,0.0495466456177023,0.045852986990307376,0.009139329663657943,0.06138193175768062,0.08308417653241829,0.006070716938912673,0.2946462533845964,-0.07044869335475468,0.017543958548984617,-999.0,-0.02524833684305189,0.005206320604932959,0.06607281970412725,-0.2123052875505803,0.010805915319669719,-999.0,-0.2717137972687321,0.0024450018636548287,0.14653880598131927,-0.2682656622621157,0.02782917124406976,-999.0,-0.26133920872401084,0.010917309130545852,0.146052122533675,-0.06631332056584688,0.02251621983966753,0.0219146289406435,-0.1744652826260587,0.01621301681112549,0.10791939921506559,-0.1353161595398874,0.012322719293318705,0.017657055672524048,0.04460261755493733,0.006446421855886061,0.14707515298379953,0.04459838160449359,0.02040307545987419,-999.0,0.05914072704355214,0.010002005076985253,0.2026190628885989,-0.1767037349936399,0.019109061141533486,-999.0,0.11918858376758046,0.011194488575841157,0.06349869629842055,-0.011093336909923625,0.007975525111340122,0.04208071807316747,0.08331926838777173,0.015303809767847282,0.023072342393796547
27_Mon,0.1816049418681872,0.016228687773504922,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1573882928908484,0.011326530447329026,-999.0,0.0081684853600755,0.007190408198568727,0.019113375807956887,0.15720727352347447,0.02834959887474017,-999.0,-0.049008944918336524,0.00619696991547921,0.029618268240334478,0.04259368078409531,0.00918206633537097,0.0402036835210007,0.058587160658134574,0.006094641626809285,0.20520534051624778,-0.0663167320431447,0.0175928916660395,-999.0,-0.07415108784248207,0.005225372202633591,0.041578999071813574,-0.22241690167757244,0.01088724770979719,-999.0,-0.24508010888985166,0.002456748071201574,0.10677202817313802,-0.25489381967219404,0.027969084586482798,-999.0,-0.26114239221902824,0.010919945770193956,0.13879956861735737,-0.05833303410423711,0.022582050552832883,0.024390057200525825,-0.13264121420572103,0.016214792354202836,0.07594528760300152,-0.17327003280140463,0.012335932491133317,0.01804961869372466,0.026740003773490284,0.006450886118675678,0.1025298186847652,0.06948220750527956,0.020435615985500973,-999.0,0.28566276204237284,0.01004724197831949,0.15711152025617295,-0.07837396504847571,0.019155530718779804,-999.0,0.24620413760481283,0.011238079876968144,0.03580422051455104,0.038882663102676476,0.008020119946310585,0.011178377098367373,0.1115108845326839,0.015369845511204691,0.012544159644961611
39_Hya,0.2412218180675297,0.016226913750859436,-999.0,-0.036730526766893146,0.011276549403676905,-999.0,0.00776695408007777,0.011288170915305696,-999.0,-0.13743821496941236,0.007170290570886292,0.07367874444799916,0.029014534235303285,0.020219523319630422,-999.0,-0.07789071829693167,0.006172324418273469,0.05745567325189298,0.07758838434809776,0.009139329663657943,0.16816133896932295,0.05488625673228566,0.006070716938912673,0.2521358223431033,-0.08566513492766772,0.017543958548984617,-999.0,0.0413192897308388,0.005206320604932959,0.06342093101726602,-0.1775112508093101,0.010805915319669719,-999.0,0.08902359290488163,0.0024450018636548287,0.10976050038546241,-0.2524547387739061,0.02782917124406976,-999.0,-0.3534198836237258,0.010917309130545852,0.1017341716209273,0.27040712471790573,0.02251621983966753,0.03815101407985308,-0.04238514512998917,0.01621301681112549,0.040790523280725216,0.021980832346012766,0.012322719293318705,0.018700749176679823,0.06088712585680802,0.006446421855886061,0.12864799107059605,0.19749963270883172,0.02040307545987419,-999.0,0.4189190334833537,0.010002005076985253,0.12508631001202086,0.015665465519481087,0.019109061141533486,-999.0,0.31652279659697163,0.011194488575841157,0.0429677917986782,0.10131423890847552,0.007975525111340122,0.008520008896713595,0.05931215739711545,0.015303809767847282,0.0018800527077800291
81 Cet,0.1847546930729547,0.016226913750859436,-999.0,0.08340014108543749,0.011276549403676905,-999.0,0.06688294330661095,0.011288170915305696,-999.0,-0.04125881087915458,0.007170290570886292,0.055283544196121005,0.07771617184169635,0.020219523319630422,-999.0,-0.06674454942711666,0.006172324418273469,0.03546255885252635,0.06024274507365249,0.009139329663657943,0.0683650974818138,-0.02336643368152494,0.006070716938912673,0.2318816257503009,-0.06686344796643048,0.017543958548984617,-999.0,-0.05820557392026317,0.005206320604932959,0.04477483928728787,-0.22072839623386528,0.010805915319669719,-999.0,-0.03228312713281703,0.0024450018636548287,0.09267827915796356,-0.21195756843571864,0.02782917124406976,-999.0,-0.23701447153173724,0.010917309130545852,0.09314234332138563,0.10951640488148856,0.02251621983966753,0.02818735595974272,-0.07141425254139311,0.01621301681112549,0.031004832228259303,-0.14391238210999657,0.012322719293318705,0.0038883235327371248,0.10729176696964274,0.006446421855886061,0.10533659214336583,0.00023236254796302203,0.02040307545987419,-999.0,0.20246226807162254,0.010002005076985253,0.11070381196991168,-0.13582304912457552,0.019109061141533486,-999.0,0.20089530944803224,0.011194488575841157,0.05697033129103737,0.01750510552671555,0.007975525111340122,0.02421730686221574,0.027218305695743666,0.015303809767847282,0.01356173760067365
AO_For,0.1967082388845347,0.02134027101418838,-999.0,0.34112947112277303,0.0029370415409555794,-999.0,0.35548756173674945,0.021287148195221147,-999.0,0.1858660628226333,0.0018989454113290387,0.020732996364704062,0.13275293125854604,0.02329518084777106,-999.0,0.12821715423889193,0.004016343252786156,0.05570638478364743,0.1470293141471457,0.009639765883084007,-999.0,0.19580045113206385,0.002668969123573269,0.2895945710258867,0.13990237130802385,0.03511739857390242,-999.0,0.12957413376412885,0.002212075809696295,0.0675718439296681,-0.30297487191446293,0.025639916289127394,-999.0,-0.841337108905279,0.0038446371600941286,0.819942825786571,-0.14506928275883957,0.045584171795242316,-999.0,-0.019499999980330918,0.00413414403194625,0.1510646054320833,0.22376430088233232,0.027015667859595294,-999.0,-0.30797210349170123,0.01118203748243196,0.22118050070825518,-0.026657648292890468,0.013599406525560982,-999.0,0.0717408015822283,0.011660057048983546,0.12706683585285838,0.575494611542444,0.018770839998042146,-999.0,-0.20081404664899608,0.005282069176431612,0.1500999573535242,0.018133566774287804,0.04189642362190657,-999.0,-0.05071276456728664,0.02833672374838149,0.04843865441578772,-0.057358423927487356,0.014410725541050884,-999.0,0.2068833918946018,0.013755051448159106,-999.0
Arcturus,0.3097832657555243,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.4401131242671794,0.011288170915305696,-999.0,0.21975793679471878,0.007170290570886292,0.04988500622519659,0.15720727352347447,0.02834959887474017,-999.0,0.07098359757445723,0.006172324418273469,0.026790057916788193,0.17507591872649297,0.009139329663657943,0.060054283741844475,0.2906383356797835,0.006070716938912673,0.13656299353192225,0.16356098900553617,0.017543958548984617,-999.0,0.0901677222672825,0.005206320604932959,0.03150504765096173,-0.21403977051315815,0.010805915319669719,-999.0,-0.6172323402967651,0.0024450018636548287,0.08175515384615194,-0.12532457894262394,0.02782917124406976,-999.0,-0.03470666425424562,0.010917309130545852,0.20402474523078773,-0.155574479750398,0.02251621983966753,-999.0,-0.28661461232881247,0.01621301681112549,0.1683898532753192,-0.27183757395180835,0.012322719293318705,0.006666664910276427,-0.09370005119146008,0.006446421855886061,0.01632702048162627,0.18146848518800474,0.02040307545987419,-999.0,-0.18133723026660956,0.010002005076985253,0.1455934118236952,0.018133566774287804,0.04189642362190657,-999.0,-0.15021372366576047,0.011194488575841157,0.05102643466900328,-0.11387096673573305,0.007975525111340122,-999.0,0.06414894396202853,0.015303809767847282,-999.0
C14_2829,0.23139951389452162,0.03141620408920681,-999.0,0.07704624709711871,0.022945996640110662,-999.0,0.11351090614355797,0.025561332620394825,-999.0,-0.08053500834134264,0.01722794109980135,0.05949121796987164,0.19327729610353328,0.049014936488521677,-999.0,-0.004720934972643056,0.00949685834727764,0.04723630966271558,0.2139888717870776,0.0202476854808085,0.14043067701910816,0.15271724576109036,0.011242033564867769,0.2362539675941468,-0.031008284750645765,0.028470265637439613,-999.0,0.14237548615850631,0.007698528870273865,0.07985500030047121,-0.17321582442337802,0.01948468052910534,-999.0,-0.20536918918580083,0.004245285308739689,0.0934340056005854,-0.20794042878540397,0.05608655709412826,-999.0,-0.2426783387014414,0.029285932096524574,0.15041606841694077,0.22376430088233232,0.027015667859595294,-999.0,-0.17754206686089224,0.028051180501086317,0.115048174176884,-0.09954472371866377,0.035800889526279925,0.1074211003328845,0.0030759398975179902,0.019174721795805,0.0940263595027394,0.10957391069220568,0.05196852473289817,-999.0,0.12097909554006561,0.051742687007463685,0.15504096384133562,0.18038346027434426,0.08240461167633623,-999.0,0.15443065051837335,0.014524966614621998,0.023723977942280608,0.047531250791063476,0.016022043673037632,0.02707859450151827,0.07212123882377361,0.01734633690002472,0.0026027547354016897
CD-662318,0.30628452165342446,0.0295107967928103,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.47086803727474225,0.025514538533376808,-999.0,0.19768524109428054,0.01109479810209431,0.049312760334129326,0.15720727352347447,0.02834959887474017,-999.0,0.12357976912551916,0.009595275132625238,0.023671281431728086,0.2472326104583138,0.017737999311318118,0.01870485941374722,0.3106864830240138,0.009922437312129053,0.1378618791315922,0.13224364196850602,0.04146757381810695,-999.0,0.13141285539684877,0.005974594686741077,0.041030544361726616,-0.18592623006973574,0.03602652681242512,-999.0,-0.6127665374611697,0.005400886079445041,0.0942141842495517,-0.1855708208121507,0.06637953643528949,-999.0,0.10119417011472076,0.021404679802885712,0.0966816813271731,-0.07647719970434139,0.04625765566015052,0.14737285167536654,-0.20114198841144723,0.02417024545181905,0.1532934125268941,-0.1380922643339429,0.027488601790372876,0.004155915231961853,-0.00297737308977708,0.01837072153131029,0.04650598615550582,0.2432002252006209,0.05092192919431392,-999.0,-0.1690616396999659,0.03487461430611521,0.11313333117306612,-0.1315244080579363,0.09570472727014986,-999.0,0.07728737955652698,0.02188052681879304,0.07375216313517094,0.02075518773324192,0.019111394438591587,-999.0,0.33903596517845186,0.02562315148807013,0.018963117680659114
EPIC211333233,0.25788729226764545,0.028647571847996284,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.37194412300772317,0.025064298042933853,-999.0,-0.08032345206393199,0.01038498917281522,0.1388835831374379,0.15720727352347447,0.02834959887474017,-999.0,-0.061139999729197377,0.009238909807343576,0.1326220670729918,0.19835920020904718,0.01710754803529458,0.09209880713737068,0.21664606217710708,0.009391970150927645,0.23293748345003046,-0.077312214626644,0.0413209977217834,-999.0,0.14284561312420135,0.005598015761564509,0.08943303564076358,-0.24300164506326233,0.03594705135517552,-999.0,-0.36137103268848897,0.005301133373296236,0.12872719286791398,-0.2233485763282323,0.06522019599177663,-999.0,-0.07673476193764678,0.0195768828969017,0.31002689545076734,0.3837946022766371,0.04432489826676243,0.3602459582329526,-0.04113882384279348,0.023229089588218448,0.17806342932260247,0.03579550203714835,0.025293376748209122,0.11208474816748253,0.018169582124728065,0.01818310777335265,0.01644794635283746,0.13385590964897473,0.04816937839945671,0.015596565331917472,0.13281177578079434,0.03075612697805222,0.044983333999261146,0.023340695802467837,0.09263374063823725,-999.0,0.16027724286672765,0.021884391204531183,0.1219466072522249,-0.09381154957554183,0.01871721452115132,0.06511793779721547,0.0662528428421306,0.02581544081191066,0.05149548246895221
HD  96445,0.2815093280580356,0.032186660233032766,-999.0,-0.018501806676488576,0.014470978681262256,-999.0,0.06840205745850383,0.027290333336419656,-999.0,-0.0832187068079572,0.013676818286805066,0.0666661010273215,-0.03392176078743432,0.040261143880205096,-999.0,-0.046839961237756196,0.010533428265048451,0.04525340515895399,0.07583289497350623,0.019688577383118758,0.1360636664065727,0.037587560092025706,0.01139053914407759,0.22043808311024263,-0.124188694765989,0.039359256492438086,-999.0,0.008584812644656943,0.007225244324691454,0.049680404450616486,-0.18152035086707313,0.03599036128845363,-999.0,0.0004575742506834485,0.00561978705039235,0.08227836201883891,-0.2405310315033909,0.06765795852044394,-999.0,-0.3692850063107898,0.02702441866277891,0.07537902228130239,0.28430490835762134,0.05769613235423966,0.04032615884220786,-0.004438439332318536,0.026288960141734655,0.041108675429899794,-0.01901235809991795,0.03503350818581474,0.009409279875696997,0.09133380127812737,0.018576980468116244,0.13165510806546055,0.17756833273374711,0.05927420121057124,-999.0,0.36357691424573124,0.048419552379525554,0.09225880307072346,0.10217647705481163,0.09535602395017731,-999.0,0.33630687215521116,0.022343043643382045,0.04964449218799086,0.11406984679384613,0.021379636299596123,0.026768094560028106,0.05138539782929892,0.023968320771870097,0.005765822970322274
HD 211420,0.21761683278769806,0.016226913750859436,-999.0,0.09815079428714153,0.011276549403676905,-999.0,0.09152423350141188,0.011288170915305696,-999.0,-0.04297074633347707,0.007170290570886292,0.054199810193714504,0.08180111479518727,0.020219523319630422,-999.0,-0.03576283753446877,0.006172324418273469,0.03630353109122206,0.07123229480755112,0.009139329663657943,0.08671495840710067,0.04125606518660003,0.006070716938912673,0.21728279529042682,-0.04308604800117864,0.017543958548984617,-999.0,0.021806142066791115,0.005206320604932959,0.05785457966151301,-0.1897893913944787,0.010805915319669719,-999.0,-0.10046565352579163,0.0024450018636548287,0.0876532201841324,-0.1984291667504826,0.02782917124406976,-999.0,-0.20640233383185336,0.010917309130545852,0.10141439041328193,0.15648008182176978,0.02251621983966753,0.013215003016472465,-0.06845435387656773,0.01621301681112549,0.06779140467525774,-0.0991398650043065,0.012322719293318705,0.010398835996528296,0.12562713013170257,0.006446421855886061,0.10223943579514261,0.08832445358794429,0.02040307545987419,-999.0,0.1826212593935931,0.010002005076985253,0.11507082016847206,0.04113621328266971,0.019109061141533486,-999.0,0.19804315020039628,0.011194488575841157,0.02343460969494246,0.039263987602486485,0.007975525111340122,0.019104337559803376,0.048811247846090935,0.015303809767847282,0.007312429756714315
HD-10042,0.2662900770230718,0.03175201422315766,-999.0,0.3935173800191821,0.02264040661782434,-999.0,0.34344611035444267,0.027824913009405216,-999.0,0.15160521813327862,0.01853190187958724,0.04783467694866745,0.2383134465068985,0.04856512514101106,-999.0,0.07057717008177197,0.010529244172147952,0.03935251254581984,0.2184514154212579,0.021651787742058573,0.061099959559413865,0.2241876363578857,0.012088446216469808,0.22145350354590781,0.090326599420617,0.030938827962881256,-999.0,0.15106759165893904,0.007960476871519767,0.06105318204120409,-0.18877456103637008,0.023995102461548012,-999.0,-0.4215042839992848,0.004763360368057388,0.1022075014027968,-0.13378999982401957,0.06363509632785777,-999.0,-0.02934303921823861,0.029024298121419937,0.12195141448880008,0.22376430088233232,0.027015667859595294,-999.0,-0.30390439775687006,0.02771327536214491,0.13058311747075405,-0.23836265099754844,0.038116316860989076,0.036957281586340505,-0.10084221038240315,0.019081417067369565,0.12889219519621314,0.057445483753012005,0.059321006647393225,-999.0,-0.17746174239297732,0.05457551723200122,0.12051085675287379,-0.16842139655602778,0.0849469042758096,-999.0,-0.029502688357946567,0.016994755811567147,0.049145503664089436,-0.049358104209767995,0.017537625741717973,-999.0,0.27166380834125947,0.020214908238289975,0.04497689066266092
HD-101021,0.2033060498131751,0.022412301318509544,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.15054703957860527,0.019383974785640964,-999.0,-0.03412887440634574,0.010997087797854195,0.06058625139918185,0.15720727352347447,0.02834959887474017,-999.0,-0.054276966727126195,0.00834604024006246,0.025659987955113046,0.1021963490185642,0.012949809105402933,0.04965842038487688,0.010308198777242303,0.00654801952283013,0.14547248217483713,-0.03915961483411781,0.014528210546392062,-999.0,-0.028492553312482932,0.006401412035151769,0.025264798825474964,-0.20236856531237127,0.015551472568108085,-999.0,0.028824969362919256,0.0025283312239521,0.05234359568437995,-0.1471411138908503,0.039080026450745986,-999.0,-0.21967623030791852,0.030803153686888355,0.09719837693587449,0.03137876692134338,0.0190413224514182,0.08390813110100198,-0.12924613631323079,0.025772995497121573,0.030020215149844084,-0.2383265645992181,0.013981612284334841,0.010630202603592162,-0.036124904953773546,0.014592122042780164,0.07452248705232983,-0.03626023824509364,0.017534517727625824,-999.0,0.07998029026716312,0.019276869516520377,0.07225019343219087,-0.11971247290656375,0.04585313227249414,-999.0,0.07566989916487976,0.01162983138051239,0.029193843027584154,-0.08956203824964885,0.010183198950794394,0.048029102234724244,-0.0024992136320329573,0.01876090553839119,0.009506716706261072
HD-103462,0.3152334161059007,0.017443421880820768,-999.0,0.1387093304185547,0.012104601472638305,-999.0,0.2192250133555098,0.014834833084740989,-999.0,-0.010810197644508301,0.007699449290396379,0.0405217399601349,0.1339646185477219,0.021339144959521206,-999.0,0.034323428478276616,0.008249710373695929,0.04411155856028519,0.15743028486260915,0.011268778449441571,0.06564387767253313,0.13673347207691527,0.007504450409582189,0.2190821728576511,-0.005588916955515666,0.01911422097604481,-999.0,0.08966287568909331,0.005957260159441541,0.07577154510092252,-0.19866129210861438,0.012588180675325257,-999.0,-0.5249881902505285,0.003128799243950693,0.09432786147174572,-0.22017451510830832,0.0359475603685937,-999.0,-0.21277682888034932,0.01218901247957258,0.12825705417921365,0.22376430088233232,0.027015667859595294,-999.0,-0.2812518754675455,0.019368111228021956,0.17640249456327273,-0.1877439374598515,0.013273317016756159,-999.0,0.08412866839697286,0.007131679425730002,0.09095172891840246,0.12986717548104573,0.021618105762733247,-999.0,-0.0005385046649127173,0.0130185372118177,0.13747659590304256,-0.051299175008129305,0.022404988046369246,-999.0,0.09829444280000721,0.013273731212441015,0.04611319431717164,0.037989942033170854,0.009932309025852957,-999.0,0.06681888066018771,0.021068108567238262,-999.0
HD-104555,0.2465178615240522,0.02393812825077919,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21661666001984103,0.022193198715171572,-999.0,-0.07527181615264986,0.005733786290261079,0.04407818707731402,0.15720727352347447,0.02834959887474017,-999.0,-0.02565690928656118,0.006719126872593996,0.05140305786366876,0.12391520049949994,0.012658761274261196,0.03528240250478655,0.07132463357743801,0.005646584006407428,0.17873120166614298,-0.0838394725279421,0.03615894491930386,-999.0,0.11192366107663493,0.0039004010362742275,0.03358983168270971,-0.21543486951478807,0.03013261490854343,-999.0,0.22543209063987457,0.004416775574751127,0.048630807952733716,-0.1416366808976519,0.056167334100368574,-999.0,-0.3469331812695604,0.009239655523413846,0.042890266531098696,-0.11176307013663742,0.03368478286397965,0.11246541337576318,-0.22677947880838636,0.015141912178440816,0.12120872448251768,-0.12855400655012064,0.013670328961195844,0.00411311451328103,-0.34146129004634185,0.016132080740121915,0.03173132034369137,-0.01398473543413803,0.033389556094344935,-999.0,-0.0473831667158001,0.008805037283383678,0.02505690258410729,-0.0795862141679311,0.06957481259696692,-999.0,-0.18854381709581733,0.02769248327195845,0.06293747984824796,-0.22655045566685697,0.016007281082853066,0.01765752932507028,-0.15973786140498242,0.024488603516090845,0.017727885793841602
HD-10615,0.26159930077866933,0.017722009800003654,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.10730409129710161,0.015763088453466547,-999.0,-0.09473734747733181,0.007719505387177279,0.05691504683811767,0.15720727352347447,0.02834959887474017,-999.0,-0.0445597076362573,0.008621904218032309,0.03112737291874437,0.10418848097213151,0.011550635380619453,0.053889139653165774,0.003963210095648817,0.0077242751025415534,0.16418645380458077,-0.09570413172836523,0.018946917867972115,-999.0,0.03038062769920616,0.006061151208974437,0.03455011153582829,-0.1977785793892034,0.012862926045962933,-999.0,0.2423352387650498,0.003226169675676435,0.04763183334602206,-0.1226789053774825,0.03753839734027117,-999.0,-0.4156946906896801,0.012568789464738788,0.11860249519814448,-0.0961192754134573,0.027761850049457373,0.11606628428912155,-0.1845907221914731,0.020265506270918235,0.14143014243865937,-0.22113359018420703,0.013531274977396437,0.01827779136070683,-0.30205100458402845,0.007296537383252963,0.03325132866578067,-0.062347754942742584,0.021645469241895594,-999.0,0.112228931082953,0.014066020331585166,0.03946501996646863,-0.16047461267494134,0.023100858145208965,-999.0,-0.054313044887629724,0.013637766133326177,0.06460237562829142,-0.2089075431221572,0.010309777163039291,0.06146872385386326,-0.08727345562551138,0.022165837638431395,0.006440852871006694
HD-107567,0.3320842503058514,0.032536226430046174,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21438000341690538,0.02850874529448635,-999.0,0.0181966837920765,0.015077188605431318,0.03169042837135548,0.20096119628734566,0.043655730504971305,-999.0,0.02315016537361653,0.01104340599943296,0.03191760978446239,0.14295477932398445,0.020741898642112004,0.0471502738258938,0.10903927786017514,0.011961021296379413,0.20365774558955704,0.021850742056016115,0.037622194736401694,-999.0,0.05054929732769535,0.00761735686723289,0.04806783014311131,-0.17059413905654108,0.03466404359231155,-999.0,-0.300117719109221,0.00551141870919895,0.0770796942261841,-0.2053228707365513,0.06900825606198863,-999.0,-0.20266244556600133,0.028081010285092946,0.08492811267015697,0.02682429815457428,0.0601654822919891,0.09100459444669902,-0.07222407831349964,0.026529616545982532,0.09611345525127073,-0.07604355163634344,0.03714981748253217,0.013691385038589977,0.10791884712313116,0.018539998026276348,0.0686001479711836,0.0948620790766348,0.06192821911290663,-999.0,0.1408958460892486,0.0515523925658132,0.12380403750112107,-0.0322701214445289,0.09512130500411148,-999.0,0.2084062049468145,0.021238865357177703,0.025044280960233197,0.10614985837346363,0.020932549173811217,0.014832876624682634,0.1616930659165653,0.024035017799791652,0.01286904183698534
HD-10761,0.3537054748589231,0.016226913750859436,-999.0,0.10998739920592271,0.011276549403676905,-999.0,0.12432000267089982,0.011288170915305696,-999.0,-0.023892162091549013,0.007170290570886292,0.05045046238962991,0.07648657521682588,0.020219523319630422,-999.0,-0.02035258877452789,0.006172324418273469,0.04216885103309495,0.12121127990555856,0.009139329663657943,0.09572224482042349,0.033835501370464906,0.006070716938912673,0.18137457446704366,-0.02211947903731505,0.017543958548984617,-999.0,0.027559611816360824,0.005206320604932959,0.054283901248463155,-0.18295936184918415,0.010805915319669719,-999.0,-0.05070378074670644,0.0024450018636548287,0.07176708172867459,-0.17267124457523442,0.02782917124406976,-999.0,-0.19442165879501194,0.010917309130545852,0.0946226028687529,0.16595273690852533,0.02251621983966753,0.01360946637644786,-0.06793897710324737,0.01621301681112549,0.045582388041889965,-0.11128526963202456,0.012322719293318705,0.016753897413822078,0.03786252958798769,0.006446421855886061,0.09586146421879088,0.07073358022429731,0.02040307545987419,-999.0,0.22754395884435497,0.010002005076985253,0.10450061499897557,-0.07806062985179486,0.019109061141533486,-999.0,0.227381576920701,0.011194488575841157,0.006499737543091064,0.0560059734943979,0.007975525111340122,0.01568630205678416,0.08974452336183014,0.015303809767847282,0.008199140630810078
HD-107815,0.2352947608853974,0.03141306915503508,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.12789279632372016,0.025514860663413064,-999.0,-0.034788118045760055,0.017204296594592727,0.03484474504996963,0.15720727352347447,0.02834959887474017,-999.0,-0.05706443629318275,0.009480884848090482,0.021311804682122574,0.1059325506179633,0.020218513346080432,0.045432467751807475,-0.004473647826532624,0.011225180006322132,0.11455757067555372,-0.04598823419796144,0.028414538452974137,-999.0,-0.04598861443177851,0.007692336408464316,0.01857744178082636,-0.20382742519698166,0.019478720933838248,-999.0,0.056298552238684574,0.004237566103659606,0.030550256064415453,-0.1740333626723483,0.05598929421765269,-999.0,-0.2717290319656186,0.02928747803213184,0.06303890926993623,0.031788359268557664,0.053950548061013605,0.06340280230911999,-0.1053967120725286,0.028053297646172995,0.04650366981452832,-0.18373903262863855,0.03571755928409587,0.008051841805324625,-0.0012379488851031462,0.01917468174595713,0.04712431098292991,0.017189044541599363,0.05183623291892596,-999.0,0.12576977965508734,0.051595583250440516,0.06291561536988488,0.002615845975400821,0.08237472051963166,-999.0,0.09893338608836162,0.014517465968323134,0.01143447030782925,-0.03999668517472523,0.015998825885429578,0.037747350217411345,-0.001549835935398966,0.017332151185660137,0.008130909320927873
HD-109379,0.4110420373428896,0.016226913750859436,-999.0,-0.06360415156603647,0.011276549403676905,-999.0,-0.008337684226714076,0.011288170915305696,-999.0,-0.10892866411695959,0.007170290570886292,0.04519832210397665,0.009884051449013255,0.020219523319630422,-999.0,-0.15242132380125378,0.006172324418273469,0.048203482112280524,0.19374536340543663,0.009139329663657943,0.18203336776141824,0.05166199444148091,0.006070716938912673,0.17714280470537644,-0.028753010723195048,0.017543958548984617,-999.0,0.06303929670889212,0.005206320604932959,0.05021051002127447,-0.14079546923882472,0.010805915319669719,-999.0,0.04256923927582459,0.0024450018636548287,0.1625926601026247,-0.13233545066835387,0.02782917124406976,-999.0,-0.12211479136439213,0.010917309130545852,0.13565109519391844,0.45458211642397806,0.02251621983966753,-999.0,-0.01773371339294552,0.01621301681112549,0.054889525577494956,0.009159050578707337,0.012322719293318705,0.039427821167445254,0.2112156261424032,0.006446421855886061,0.10457430003448699,0.2580015736719401,0.02040307545987419,-999.0,0.5354559157075723,0.010002005076985253,0.02430914139084972,0.12856716853834602,0.019109061141533486,-999.0,0.40634099384967626,0.011194488575841157,0.036931629660164056,0.2287488762030007,0.007975525111340122,0.006540278467696503,-0.18464906040662957,0.015303809767847282,-999.0
HD-11025,0.2115229526167615,0.02430300957301174,-999.0,0.10512657976249853,0.022710604635373968,-999.0,0.15757074492738957,0.020212722805836515,-999.0,-0.061954836717619026,0.013441585242997217,0.08410143798365584,0.11561783650715587,0.04789823246842767,-999.0,-0.005256175615545939,0.00823448075450164,0.03759435931537266,0.2288754117512582,0.015531701568191968,0.13527571700408866,0.08626296871123533,0.008165821002931428,0.20321683975275429,-0.06955621549106314,0.01925358641139071,-999.0,0.10330671922292833,0.0068088686715359935,0.05411991638168736,-0.13333345593637833,0.017420313392402242,-999.0,-0.12088226275227013,0.002936711090159662,0.08114758654329823,-0.18009627855742447,0.03936358728766435,-999.0,-0.2106631352860223,0.03071319088448399,0.12317567542379848,0.24076662702998466,0.03304989447338684,-999.0,-0.0777123245948412,0.026944229303980792,0.05089831519116086,-0.06189621996781451,0.01982193039707879,0.010426582771518207,0.04152638118447325,0.016075335754342772,0.1450124843384522,0.11935039174015263,0.02654762880022989,-999.0,0.275818503751472,0.027055504970319198,0.0880041853593398,0.023041662046795724,0.05803350511268786,-999.0,0.25042018770680363,0.012511198099344974,0.030867506271066714,0.033656498865573675,0.011505737694335706,0.0735485500223041,0.07081732865002709,0.016582074723142486,0.01677724071047533
HD-110666,0.3122503378133553,0.022268203568907175,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.18715887037490675,0.019306320389410818,-999.0,-0.0386246198489045,0.0113279625519407,0.007383651810807278,0.15720727352347447,0.02834959887474017,-999.0,-0.018106461889935317,0.008249589950138926,0.028324302713653896,0.06461404149567238,0.013001337035272975,0.031035826883738352,0.10312440130997316,0.0065761607647896216,0.18651611813034072,-0.08987249320564258,0.01459782416009099,-999.0,0.053241515650714596,0.006473105077011141,0.040944753384056155,-0.20821390972072015,0.015948569798664446,-999.0,0.011362983929611076,0.0025411484544726284,0.08854638500293058,-0.148355386474971,0.038275214282713375,-999.0,-0.45783117362067605,0.030805525187412572,0.1432855832618397,-0.039142808266210784,0.020537092349996327,0.06825810443956654,-0.11586607264906867,0.025995207910626535,0.08510727259710582,-0.10385228824816502,0.014911420465227605,0.020060943853242627,-0.18291297282950159,0.01483270198340923,0.028589274273978053,0.11411855549948116,0.018084669996069922,0.060356615546021786,0.3269661818517374,0.01888837635347462,0.058120835910194124,-0.13865228954121575,0.04769302672585898,-999.0,0.0594055301600728,0.011699418592901089,0.0768018457363001,-0.1148261762737058,0.01024631537160924,0.03702693565954783,-0.03175591110366942,0.018393080999442275,0.02106422002456361
HD-111295,0.2403681026362694,0.022221279644869328,-999.0,0.17972443427240076,0.02320716533728896,-999.0,0.24021615800530266,0.019280947905019764,-999.0,-0.021736047813265102,0.01143302249195953,0.0453899822658253,0.13517719982361953,0.04321633342810847,-999.0,0.03353909947604708,0.008217360220847594,0.038157059185494564,0.2166001731073325,0.013015882392527975,0.060087729192545354,0.1428465606163329,0.006580959429572497,0.19022871633825916,0.016779754560964477,0.014620214293463461,-999.0,0.09079881179087401,0.00649469923017536,0.05575824236304379,-0.19018492803703246,0.016077354871209988,-999.0,-0.405834480391297,0.0025440773025509093,0.08058358522456295,-0.21179306447906043,0.03801381961413194,-999.0,-0.22069896929858857,0.03080584999494422,0.12002730445611254,0.22376430088233232,0.027015667859595294,-999.0,-0.24574810671656053,0.026064488552402912,0.1369148610013086,-0.1673464551418397,0.015213041210338007,0.012005130209183389,0.05280274501364027,0.014909518071183903,0.08041549974592647,-0.061848991554739996,0.018261086780936544,-999.0,-0.01771991746842285,0.01876184031360049,0.13034510636837002,-0.04272413237588957,0.048290441303085574,-999.0,0.09013324422560576,0.01171990056879136,0.04126460824139617,0.03487348132988011,0.010263609759690089,-999.0,0.1263507984927626,0.01827302380912601,0.01667133393051097
HD-111315,0.5105249537354656,0.03237332115840968,-999.0,0.08505711722210835,0.020885307016104127,-999.0,0.13116222830686114,0.029246854352362413,-999.0,0.08903907864769522,0.01692626233039702,0.05737243765341291,0.0007404824213385064,0.04645824000279374,-999.0,0.011560488041757827,0.011444427463264035,0.03136120806418941,0.1151736490586169,0.021619166330446696,0.0864509446497097,-0.023432645989527018,0.01250383883904655,0.17825292107022073,-0.11501140281982314,0.03442404094589671,-999.0,-0.06018131117118881,0.007908436320610305,0.05776563096900837,-0.2009759896369857,0.031061866960625344,-999.0,-0.16595454673584842,0.005282035380048488,0.10843646870510015,-0.23969375856037833,0.06975064188174637,-999.0,0.02506033874855712,0.028364913002512537,0.16054671273462673,0.7565069211333428,0.06151618646066491,0.20745040050591734,0.4790979507184224,0.026879281148348234,0.045478944107079186,0.33196740728863494,0.03826950574425744,0.03585073751396545,0.6439817942870448,0.018740323893474038,0.162032278614798,0.5226542765065606,0.06369968003720962,-999.0,0.7898378889335447,0.05288084299259657,0.01936369207628902,0.39696096526754554,0.09418313778123262,-999.0,0.6450299443960091,0.019991610563704982,0.06628858910754981,0.36777392022966715,0.019872740747257527,0.02420490254371835,0.15744073036382625,0.02398855178230522,0.007762094124278668
HD-111884,0.2342758757760346,0.03255342540991267,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23743006963518065,0.028164084008400345,-999.0,-0.010304507375730944,0.01478577143318256,0.009524079562707795,0.15720727352347447,0.02834959887474017,-999.0,0.004371758451197479,0.010927986092462481,0.014800156345437352,0.1251124461490447,0.02055071606752702,0.002927766922595565,0.11245076088972511,0.011837384309152687,0.0869719599836427,-0.036203274701563704,0.03810253688956372,-999.0,0.052191370223016786,0.007551063549592991,0.01257210200867607,-0.1758774631597242,0.03508467207867571,-999.0,-0.13980148919274482,0.005545427926007393,0.017230828951716043,-0.19137716160687157,0.06850804952969229,-999.0,-0.2742583921499073,0.028038498793112286,0.07345812757739674,0.00022506586999808398,0.05986733984770934,0.027367007863390927,-0.14154543399766167,0.026478006543773136,0.024297500865620537,-0.095333001211175,0.03686679540655403,0.013342752256776102,-0.07209041182265505,0.01850605674299257,0.02075844983058239,0.08875099284849197,0.0615045907769521,-999.0,0.15480076668664516,0.05135996380029733,0.0440992736698496,-0.08134601308144385,0.09484111765382698,-999.0,0.08086679545322598,0.021316966923539044,0.0291797787589085,-0.0017796067247205158,0.02099718683496862,0.010855219861757671,0.11020409879224408,0.02387655583534572,0.005178811032284396
HD-111915,0.30817489845220064,0.017496186277347055,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.16953869062033994,0.01500791862855067,-999.0,-0.054523396176407044,0.0077034266674296005,0.0007745371963744018,0.15720727352347447,0.02834959887474017,-999.0,-0.0068366833341266045,0.008320459073832748,0.020364915448108357,0.0340188310817548,0.0113204322190447,0.020132379018964378,0.1157878702005098,0.0075462921283803615,0.1936549391393639,-0.10775695106154275,0.019089724314511836,-999.0,0.043426592557189246,0.005976402417542546,0.03121255286649347,-0.19820997464262308,0.012636914557470897,-999.0,-0.06675942140678244,0.0031473869807167446,0.051282627743647335,-0.20997981819138561,0.03624828622737963,-999.0,-0.45253043862302367,0.012262294451745249,0.11389566297841903,0.0008908847691752285,0.027479640501699917,0.0021203937388438072,-0.08467451175660695,0.019534334819873572,0.0634843240214746,-0.03052851231870589,0.013321978435162427,0.0225516768672897,-0.06933673769601226,0.007162410583064443,0.02922441130313252,0.13101084520241646,0.02164120333685157,0.05275499909917363,0.3912109288251372,0.013214206505593297,0.08131713959909828,-0.020595429166924514,0.022526147335663695,-999.0,0.11952625531811929,0.013345645674881229,0.07206584993508247,-0.07966469692595213,0.010005175393711973,0.009295081201526403,-0.03484897603057835,0.02126757727283637,0.008171114066993848
HD-113226,0.34652905092966424,0.01769135447027592,-999.0,0.02241307879742087,0.012905102466883632,-999.0,0.03671491948145848,0.01564909566065583,-999.0,-0.0717682039495938,0.007716979942886238,0.06116653968536519,0.021198681587854568,0.022830970081611193,-999.0,-0.027902383122968704,0.008572168174496287,0.04226379431821869,0.072395278756657,0.011510241982205963,0.12233806755961665,0.0004072635545971162,0.007694934729940635,0.13975587020828562,-0.05192645466167897,0.01899878391219115,-999.0,0.002376605074732231,0.00604563450541079,0.0451960836144665,-0.1653286322340418,0.012816972118193807,-999.0,0.11086069226891845,0.00321394254483225,0.06839830363506977,-0.13513502644907413,0.03736261705826299,-999.0,-0.2225839233755754,0.012529266000648487,0.08324031553899687,0.26237634506563406,0.02780811852249782,0.06381767794273534,-0.021212170665314556,0.020143087130785792,0.027119967649501406,-0.07622656007801618,0.013500773563058122,0.03454524244218871,0.06474135277422823,0.007272901329238926,0.0879066147304134,0.01038164149476542,0.02165116078701535,-999.0,0.19285096031396648,0.013935511768861038,0.07865529693081323,-0.11606403369354731,0.02297484965968423,-999.0,0.19716581247440051,0.013607768621063722,0.0028308213930132303,0.016664928938278728,0.010269909609964878,0.016254031566561744,0.02647108366489047,0.021999951794301177,0.007669897013543883
HD-11332,0.4390803704877079,0.023711824521718435,-999.0,0.1722822370764453,0.022947317739117994,-999.0,0.19522658483614796,0.0199253565799642,-999.0,0.0013159215427258064,0.013142006235547133,0.05590178968476588,0.12598118898921057,0.048185005303497744,-999.0,-0.030902445919236285,0.008271618727570358,0.03188144619688599,0.14731678623030503,0.015097763913270711,0.061686388074210584,0.015388785662388473,0.007864910856160288,0.14910524462109542,-0.02768860997236794,0.01844973127390648,-999.0,0.028771434478342406,0.006763382476341028,0.04730617396498389,-0.17717637172728723,0.017229168155566302,-999.0,-0.047278023259474,0.0028647224630956166,0.06369556305278375,-0.11305406421794012,0.0383717869289029,-999.0,-0.1306759014607522,0.03082382444413637,0.0484319595271234,0.06558738885447488,0.03097061824482117,0.09386572896177633,-0.12231931141364322,0.026768681542226665,0.03660329570166373,-0.21381190163455321,0.018569837295403083,0.005171356905735313,0.01768337561630523,0.015773597304179546,0.08162579837999014,-0.02641772930148073,0.024907015068506563,-999.0,-0.02233783104086106,0.02508459344064582,0.10277199370217277,-0.06767102203244663,0.05650407129060406,-999.0,0.022175022411415862,0.012355584457087895,0.028208546194608136,-0.0545648969710793,0.011168115071745963,0.0012221149310029898,0.03951683103145835,0.016870044961121284,0.039676418294973356
HD-115478,0.22864748310244185,0.017969700069715485,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.25384021328526646,0.01741861628128438,-999.0,-0.03599021987528595,0.007763354549354774,0.009402962427602152,0.15720727352347447,0.02834959887474017,-999.0,0.005813184480320397,0.00937090397610574,0.013984727888612283,0.1612999806345061,0.012241679748489788,0.008087694248319883,0.18143367736146995,0.008059564641438064,0.1720134938458539,-0.05324454876966758,0.017739707587208296,-999.0,0.10916984068491306,0.006291796391129522,0.039212886386879524,-0.18473091101796893,0.013950986699218147,-999.0,-0.021325707602478622,0.0033565959797213084,0.03694694931534627,-0.16144516088217767,0.03941024195947026,-999.0,-0.3398891295329424,0.0130167822022631,0.03360607336349518,-0.025205203083146922,0.024924098671208407,0.037927925357687416,-0.1272405707244747,0.022096566435855485,0.0426469491361433,-0.046505416500293856,0.013673020454948948,0.037656649000691725,-0.15167370636457964,0.007790774106743874,0.03946412418512155,0.07574265978642078,0.020673975529208775,-999.0,0.13245693818791085,0.01601057464050538,0.012171895704110085,-0.14826245968798293,0.027643340868534153,-999.0,0.0010477880192471672,0.013724665367407945,0.03205394327609044,-0.08352173331003715,0.01056806291002972,0.008439309000166012,0.023913114853867344,0.024968060974817817,0.00042669551337005257
HD-116244,0.21246793264365443,0.025666415659812255,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21306314011363411,0.02088215977930304,-999.0,-0.002127035510915365,0.014074831094879585,0.041652580701854125,0.15720727352347447,0.02834959887474017,-999.0,-0.04975109612918266,0.008067832349219059,0.02524678601130683,0.12378558506159715,0.016368713281738757,0.023162086736001612,0.034964978511132484,0.008717088808531717,0.09198651042757645,-0.011855847784535245,0.020922733876934083,-999.0,0.011906116273074557,0.006897366478150362,0.02695352412869593,-0.188443303182718,0.017865256376890733,-999.0,-0.08882001696489844,0.0030636319558453454,0.03628449917324955,-0.15076269663773317,0.04181961933800391,-999.0,-0.15134742029375176,0.03040375286100291,0.09010691458568351,-0.07516359526546419,0.03729892032405653,0.11719891222822933,-0.22608490457696867,0.027249158100443673,0.027773823879031285,-0.29077024370620497,0.022953820829416754,0.011621114058682151,-0.14463772151593907,0.016801345803046673,0.028456929339815328,0.0002876819969634403,0.030193180245855142,-999.0,-0.056900569542590075,0.03144634121500178,0.0717420212316641,-0.17129858603340203,0.06146857169190436,-999.0,0.01514228635193092,0.012852408539813212,0.0180752427909517,-0.10041481230909363,0.012297364854902012,0.032956347362968624,0.03804516962129389,0.01590701933713494,0.01615034080235061
HD-11977,0.24065862480950817,0.016226913750859436,-999.0,0.10014839939771028,0.011276549403676905,-999.0,0.13185741356952,0.011288170915305696,-999.0,-0.014291848626407547,0.007170290570886292,0.026357923542122314,0.1187928104375342,0.020219523319630422,-999.0,0.042463980237230435,0.006172324418273469,0.02704977464224073,0.17235873462232548,0.009139329663657943,0.08850733836164787,0.10367279129584786,0.006070716938912673,0.14794114058713723,-0.008559228740120828,0.017543958548984617,-999.0,0.07370904360295083,0.005206320604932959,0.048134277591775236,-0.1602008277931286,0.010805915319669719,-999.0,-0.23866863978890973,0.0024450018636548287,0.07726048039327003,-0.21712579823838918,0.02782917124406976,-999.0,-0.2635153634409011,0.010917309130545852,0.08958724693710285,0.20612514524550868,0.02251621983966753,0.13237857038235862,0.00101516262841439,0.01621301681112549,0.09466568870089147,0.05040374901703021,0.012322719293318705,0.009034858116078775,0.23839622816062378,0.006446421855886061,0.06809937839029467,0.11824173838538532,0.02040307545987419,-999.0,0.3030524800388614,0.010002005076985253,0.09310343930823084,0.07404461097558124,0.019109061141533486,-999.0,0.40713459657533524,0.011194488575841157,0.0054057689870769775,0.25742841411553974,0.007975525111340122,0.0006893845980636415,0.23366069338236253,0.015303809767847282,0.005932052187965858
HD-121416,0.20441082274000016,0.03229912915177022,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1700734319265352,0.02866511823682336,-999.0,-0.010083030681735827,0.017367956152432574,0.052887354685509355,0.15720727352347447,0.02834959887474017,-999.0,-0.05489120358254629,0.011330679122359407,0.02028658636507733,0.1100003243392555,0.021669648955749278,0.033306159505746315,0.028984269764585603,0.012498619299393499,0.051067921492085284,-0.011813737753893327,0.03347897210585959,-999.0,-0.006615736958306896,0.007918021687988294,0.014993766816999562,-0.17911665543111405,0.02958342980359856,-999.0,0.028924023540467025,0.005213671435907718,0.023544283491936557,-0.12805024899135703,0.06864048703169173,-999.0,-0.14595497104326477,0.02844831105111712,0.08044138249091369,-0.07130020587020924,0.06158189795279855,0.13316596743726877,-0.24593671458464506,0.026984839507468966,0.05272640415184267,-0.3336774424104366,0.03820697601354936,0.01070028100092374,-0.21165640596171392,0.018784895458413626,0.020601420618703545,-0.0598622541629063,0.06368418419443037,-999.0,-0.04062324853508048,0.0532950152846932,0.041903069018873584,-0.14184973343638213,0.09246555409157282,-999.0,-0.029338394563442484,0.01923480031730976,0.022494097875862852,-0.13057863842107256,0.019221616995920253,0.026943216622929173,-0.015508999960994807,0.023361802743103306,0.013035366252961977
HD-122430,0.25147630956157263,0.017435121475257963,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.16427881566119784,0.014807614961637586,-999.0,-0.03522738274758776,0.007698811331596765,0.020138143394053676,0.15720727352347447,0.02834959887474017,-999.0,-0.0014040794666158943,0.008238469954219122,0.016643720620140776,0.053610055297800274,0.011260639174463564,0.03154603803807737,0.08501099336903689,0.007497798747169789,0.13678278219378884,-0.055926637442164764,0.019118071043399437,-999.0,0.006160488121409145,0.005954232069847641,0.03772130128685426,-0.191326830593328,0.012580512129383749,-999.0,-0.09569340866296148,0.0031258513863143722,0.031366964386778565,-0.20775515454164983,0.035900274157478214,-999.0,-0.39995478756953184,0.012177440652277065,0.16123464024724393,0.0546561622311594,0.027376512537145313,0.017053888152201525,-0.01845299407667178,0.01934190110071642,0.048380258438770016,-0.039348675430461985,0.013265649487131818,0.008028471275349062,0.03326630456922515,0.0071268114043540245,0.0065336654986027825,0.18449549384166936,0.021637188087010078,0.06582938687428269,0.4486059866378792,0.012987728585517073,0.0590296872354176,0.011976970197046452,0.02238593424202111,-999.0,0.23676720465863632,0.013262377268220939,0.08062388515146063,0.05906606617213626,0.009920796226146592,0.0005267000243476191,0.047290476459607295,0.02103667174079835,0.007629191221259227
HD-12270,0.34228448333545725,0.02348109117859991,-999.0,0.040940416239098956,0.022968710180799993,-999.0,0.041538316763355856,0.01982265092365872,-999.0,-0.07230319777279257,0.012986848871129261,0.03563991329154374,0.06715232620099612,0.04767226146420105,-999.0,-0.0018169590506471045,0.008250749196239384,0.042458381475849315,0.10604635623651112,0.014836246596684158,0.12622646537837984,0.03310576696050986,0.007724426676065719,0.1292707328752263,-0.07249248289064433,0.017952305069851945,-999.0,0.03017281577144096,0.006743087059468127,0.05872304765967037,-0.16165908992464836,0.0171627726218214,-999.0,-0.05240020191119668,0.0028302456277067125,0.06084419824218474,-0.22658208428002433,0.03814757733939142,-999.0,-0.24772779467874614,0.03082205744559958,0.08806039838682685,0.2978733579165078,0.02997730394458264,0.04349492378280104,0.0170769205318812,0.026721572327131644,0.07756875032562878,0.04020753793990009,0.018324967937111344,0.04051764076084305,0.1296621273378878,0.015710512073305503,0.06460653585469585,0.18085601160941692,0.024135750484925035,-999.0,0.2701506715698917,0.02415284931865926,0.09093153361805083,0.018765653228096674,0.055807345890900584,-999.0,0.2958146458020481,0.012288018509342974,0.02669789481260872,0.1645937307570823,0.011068438957564524,0.010147979836917176,0.05930798369615191,0.016977235873945278,0.00968427163794748
HD-123123,0.2558165170770468,0.022393071440845177,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1809275319024108,0.01937363418604404,-999.0,-0.018321152615137226,0.011041966923035273,0.0307744915323751,0.15720727352347447,0.02834959887474017,-999.0,0.0033878651118951705,0.008333385272882257,0.011317344932112006,0.06356260052571222,0.012957295865754934,0.031185102904717512,0.08308350392357028,0.006552984629548675,0.13405754438186035,-0.019689639681944815,0.014537574212452855,-999.0,0.027500776233176774,0.006411454545529523,0.03283116641266492,-0.17256726080938067,0.01560460409875832,-999.0,-0.11257389570916798,0.0025303719039120845,0.0405844454901382,-0.18589072186252276,0.03897244491119803,-999.0,-0.37058594553862767,0.03080359017948527,0.15108104555709537,0.0704969531152852,0.01924132189169763,0.023840362658444414,-0.010196774067110448,0.025803481317029572,0.04755073658566871,-0.02935888107479838,0.014106006202134388,0.006124857334662991,0.053814523538811845,0.014624647907774525,0.004099905612555383,0.18264398976322713,0.01760872804994838,0.04474224780385247,0.45126579131659345,0.019225031553950025,0.05172500788475881,0.002905020967783667,0.04609911854200515,-999.0,0.2571495625339663,0.011639705053761539,0.07767506327232832,0.07131555407758182,0.010192505155027754,0.005837943355635047,0.06242363816565608,0.01871189224512493,0.020008725746350507
HD-124206,0.17309495013672502,0.018086599047402074,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2769768671272199,0.0186003132532303,-999.0,0.009774221644109106,0.00780092098619721,0.011261071487054911,0.15720727352347447,0.02834959887474017,-999.0,0.0227184978290654,0.00940063464123928,0.011157472793106088,0.1803629946716455,0.012520867040879817,0.018742612580500823,0.11730281089077874,0.008000417563858218,0.059283336351943085,0.014728852279325494,0.017225412234188966,-999.0,0.05126833072487527,0.006313125744660238,0.012664173721039255,-0.15426570614945648,0.01454281150483347,-999.0,-0.2137638829842595,0.0032777406327309418,0.03464537150020056,-0.18748445644453562,0.040091323513660626,-999.0,-0.19238919192126028,0.013070840547706134,0.04271288762695425,-0.0040886238608458456,0.023571521464677957,0.03713413861863853,-0.1349753484093164,0.02239310468654721,0.03207020232160849,-0.17867265162365736,0.013410909194534975,0.009234452988039283,-0.05063326510781488,0.008095077815832394,0.009353878382068822,0.043860651665867806,0.019451505193194826,-999.0,-0.046616098181277495,0.01722499738941842,0.06408321259143943,-0.17874614005890224,0.03163091161554597,-999.0,0.022666361441346095,0.013388776581347333,0.03133178353771954,-0.004078780676875218,0.010625391163651089,0.022146754579582727,0.10831501766373478,0.025159707679754076,0.003236599653862963
HD-12431,0.2379892343191627,0.022663161909815363,-999.0,0.11115490684381138,0.022185484689336142,-999.0,0.12729029903256242,0.019402238921173483,-999.0,0.006075463701051657,0.009764789606184772,0.030921201681161622,0.131585450502748,0.03968732902629369,-999.0,0.04055734013202224,0.00861246433634639,0.024709669665435825,0.1325034511444853,0.012367524784119479,0.07463449524144944,0.07237070881600952,0.006538432304654892,0.1287310958947538,0.0015660928774685057,0.014956018889897966,-999.0,0.05391184795434317,0.006258424743404911,0.043046709385861616,-0.14646575487847474,0.014208086106118527,-999.0,-0.1380086380257814,0.002496045462495457,0.05643859569462802,-0.1855271414753184,0.04117387511370871,-999.0,-0.22163184205466752,0.02940546893512309,0.07021433437181349,0.26179336181138313,0.019873722755075623,0.04921776640118386,0.03449779503159073,0.02515201503892367,0.06092272038443492,-0.0029474637764786427,0.013740862562914237,0.0214968568712021,0.2303876630912824,0.013752477342847676,0.06351432830634049,0.0523309258677897,0.016460540983429753,-999.0,0.2707423948868912,0.01968127955259907,0.06489574263524481,0.05957939241770721,0.04480154352425761,-999.0,0.3461484795849019,0.011990844429817524,0.029284179924315517,0.1727249150166401,0.01081080453474634,0.014688059953335608,0.1266265094589398,0.020576809435516534,0.004568128192667685
HD-12438,0.1724943500240127,0.016226913750859436,-999.0,0.19633124377474864,0.011276549403676905,-999.0,0.2670278702081532,0.011288170915305696,-999.0,0.022696113362131953,0.007170290570886292,0.01616448366568516,0.14007032554721277,0.020219523319630422,-999.0,0.07569875660796442,0.006172324418273469,0.0285484096872034,0.20612232257282007,0.009139329663657943,0.0812526489327792,0.14096314226535167,0.006070716938912673,0.14336413011847815,0.0413671493214548,0.017543958548984617,-999.0,0.13334918085948616,0.005206320604932959,0.06490502325643038,-0.19131600594029508,0.010805915319669719,-999.0,-0.6411488771626165,0.0024450018636548287,0.06059751390218951,-0.19591497952954484,0.02782917124406976,-999.0,-0.20241188773455854,0.010917309130545852,0.10400862737689193,0.22376430088233232,0.027015667859595294,-999.0,-0.2833666870916109,0.01621301681112549,0.18089332521910126,-0.026657648292890468,0.013599406525560982,-999.0,0.05761746553186853,0.006446421855886061,0.06532370545925521,0.12986717548104573,0.021618105762733247,-999.0,-0.1569346192356802,0.010002005076985253,0.09160161377239727,0.018133566774287804,0.04189642362190657,-999.0,0.034142272149288,0.011194488575841157,0.028764132461019352,0.011010090914701176,0.007975525111340122,-999.0,0.11524401087672309,0.015303809767847282,-999.0
HD-124882,0.31806471275142567,0.01767426889641737,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.25406427278354604,0.015592905295587394,-999.0,0.027445558084657873,0.007715865611918931,0.04767265967857949,0.15720727352347447,0.02834959887474017,-999.0,0.036128862994475916,0.00855072884524765,0.02149259924755853,0.10733560684030341,0.011493701614607721,0.022679087574499893,0.12355283428173705,0.007682281549888799,0.09451580759227214,-0.01170983886664867,0.019006765619366782,-999.0,0.03805758972255824,0.006039670907467205,0.02127876529696951,-0.15453127882771145,0.01280122176675018,-999.0,-0.39833044716460375,0.0032082503600417422,0.017127921666559753,-0.22698202224995778,0.03726494226718152,-999.0,-0.2769207172476146,0.012506146497522519,0.0734695128243556,0.04790452619900977,0.027779415774002437,0.08982924073381061,-0.07530129096373261,0.020090191050272634,0.06746631549285545,-0.09745625551004346,0.013485196428667674,0.012315049522096782,0.04991032725582695,0.007263426636430146,0.017069939508542402,0.14539168485272935,0.021650464096736686,-999.0,0.2613420656234642,0.01387250980664711,0.03854186837295004,0.03054427020214423,0.022935534745149526,-999.0,0.21575482251049102,0.013585063434334754,0.030328222365877285,0.06812431873177871,0.010247035316689733,0.013814171467431142,0.1061487350655597,0.02193617195128691,0.006682296252154954
HD-125560,0.189988207364167,0.031133935747009397,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.154492970893264,0.02375748213235577,-999.0,-0.06288160327804282,0.016303114860857722,0.04405505492341412,0.15720727352347447,0.02834959887474017,-999.0,-0.04352955867114936,0.008893632752363972,0.028242426815561328,0.07816613995833221,0.019123085140271164,0.022325180344641784,0.028794383990081857,0.010565211970891471,0.1600601692378217,-0.07449440556813092,0.026322305649050127,-999.0,0.03641531185933933,0.007445778460937715,0.04108760652086708,-0.18914957279072664,0.01921928440788109,-999.0,0.2151016159998662,0.0039342581563398754,0.05937682907194219,-0.12033666209467886,0.05221626290047488,-999.0,-0.33466678350716417,0.029400893035341772,0.15192401765788302,-0.1489549231185529,0.05070981233893187,0.15181462408246887,-0.2870482479508913,0.028123124524354007,0.13403651668758293,-0.323733480128068,0.03252760045070332,0.014390278487611347,-0.4226557107469724,0.019140743961598653,0.06626680276405311,-0.042774678322609505,0.046743077929303434,-999.0,0.02012744314029149,0.046045574882706865,0.05011543422045004,-0.16371493446538854,0.08068686457628002,-999.0,-0.0565291935343199,0.014212989189194265,0.009026707227869246,-0.15737065280653417,0.01510179133320362,0.004588184458477418,-0.05168802816514521,0.016807498464221287,0.006503005025405649
HD-12583,0.32139020958862186,0.01795677255270323,-999.0,0.07681817887310502,0.013913440779454575,-999.0,0.06302736346053892,0.017081524096454682,-999.0,-0.02295888892246615,0.007752067860528806,0.024124291000710462,0.0888900832438988,0.024672457895178666,-999.0,-0.009991544953279734,0.009238935229432671,0.03390843411913513,0.10236127141124274,0.012096737309152079,0.0918598055904946,0.02151516685330177,0.008036536372010811,0.11320159900032105,-0.010601022791275165,0.01788098693300671,-999.0,0.019751444264690894,0.0062644650890075464,0.040898508658935316,-0.15585865184254222,0.013687474078251615,-999.0,0.0039960197141486395,0.0033469790890546954,0.03948012359429083,-0.1702822566535176,0.03909877662988059,-999.0,-0.20533086466096084,0.012911574333597027,0.07055018883794836,0.28051076922602247,0.025476002601377484,0.0028050560224890386,0.022273129136862087,0.0218012088618827,0.033557165943462045,-0.012329151113131369,0.013731389919456632,0.020248906056160115,0.21373144293530966,0.007660146590306388,0.067039859117205,0.08651803905591282,0.021124556681543154,-999.0,0.3143093107114745,0.015604522355372817,0.053592455433607133,0.017122611031198394,0.026133581546292868,-999.0,0.3222524499468171,0.013708010100171529,0.035692567836740935,0.13595223542215717,0.010552909451296208,0.008475288379293996,0.06399492489024397,0.0245183078177848,0.007971441032637774
HD-129456,0.323964088176301,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2518816355308086,0.011288170915305696,-999.0,0.008870737858166916,0.007170290570886292,0.05833843762185371,0.15720727352347447,0.02834959887474017,-999.0,0.009679552029873112,0.006172324418273469,0.015958226989848615,0.13969459496272013,0.009139329663657943,0.036495029843758145,0.13061867870711583,0.006070716938912673,0.1370922146208391,-0.04786074935816936,0.017543958548984617,-999.0,0.09031805834949841,0.005206320604932959,0.051720502378262,-0.17649531872851215,0.010805915319669719,-999.0,-0.19198404988794854,0.0024450018636548287,0.04876465346212855,-0.17559107060193307,0.02782917124406976,-999.0,-0.28368305338149563,0.010917309130545852,0.01580993632436964,0.029796919958924563,0.02251621983966753,0.02416450975080351,-0.0924984875679234,0.01621301681112549,0.027025615399837853,-0.027891855498606982,0.012322719293318705,0.03588695514518035,-0.057351494296354444,0.006446421855886061,0.04794637385888393,0.159691556861042,0.02040307545987419,0.03159563151256059,0.26172310239630625,0.010002005076985253,0.056546526936134,-0.0882852308368714,0.019109061141533486,-999.0,0.09079980664592407,0.011194488575841157,0.03634828795889825,-0.0286375238980145,0.007975525111340122,0.009296614440649545,0.03664353722116247,0.015303809767847282,0.006338136563415989
HD-129893,0.28050392480953124,0.03235062903011497,-999.0,0.11014506535337265,0.021178063620301675,-999.0,0.12472623530220073,0.029068431267520865,-999.0,0.008603162748214606,0.017068669515402028,0.02852795168954148,0.13514023820063914,0.046788494627055054,-999.0,0.031949797581301335,0.01141420534329773,0.006995212806883201,0.13503397201230444,0.021635290994186415,0.07005108879084297,0.05034280504174438,0.012504715554791669,0.11949205700488436,-0.009793414642683365,0.03413414910740838,-999.0,0.040500036187176805,0.007912315006411173,0.03551268491755711,-0.14849381408051554,0.03060816780362846,-999.0,-0.1133336778136048,0.005261663433398916,0.057261887786464336,-0.1820261174886827,0.06941005566964518,-999.0,-0.2168914364044191,0.028390604503507066,0.07185829559330417,0.24690646913129746,0.06153727986420934,0.032187318315366836,0.03098235098875629,0.02691179820397297,0.05227898469191175,-0.02675400616150582,0.03825059826837433,0.012770995733752503,0.18293485199559145,0.01875411627957841,0.05460714913208814,0.07566926803818462,0.06369496185887237,-999.0,0.2128163312091648,0.053008223586828614,0.07581466378617921,0.03188057829499834,0.0936561710941283,-999.0,0.27476494333931,0.019761820983400857,0.023389159757157184,0.15982071591904023,0.01967575073107806,0.008093222608612352,0.11936500013824858,0.023801026851783896,0.019249077945200595
HD-130259,0.30219939492125125,0.017699649080046346,-999.0,0.0286610317936858,0.012931931630037832,-999.0,0.06873092100121732,0.015676378777511664,-999.0,-0.10191046895008594,0.007717515966756256,0.06158664554453461,0.08411294156849546,0.02288097731264363,-999.0,-0.010524888060374098,0.008582536948138673,0.04086102055066989,0.19440853541483266,0.011518266787712768,0.16378902721121238,0.0738909835283943,0.0077010540383470605,0.13170604601608138,-0.050776910742173956,0.018994907590226796,-999.0,0.09635358803980937,0.0060485230534052066,0.04082278021074978,-0.12703388940552596,0.012824617672618164,-999.0,0.011151506772170708,0.0032166968849044264,0.059728538534698575,-0.19103042012266325,0.0374100440916571,-999.0,-0.29298962303728815,0.01254047280558636,0.06451030592700231,0.3932701677325917,0.02782205004365884,-999.0,0.010715737029926398,0.020168738618587565,0.021506534267425156,0.04234108405558945,0.013508330676692831,0.017033004095625748,0.17300639612665966,0.0072774874666244735,0.07479260918968392,0.14471629854093682,0.021651486899995364,-999.0,0.33410678224770923,0.013966088334657033,0.04676979326175129,0.19295579710158794,0.0229939383950617,-999.0,0.30731513327418786,0.013618774802496625,0.03388489494717491,0.14316905370388927,0.010280993631739451,0.007803892808761634,0.08168753855827718,0.02203089259445871,0.0018585529436569229
HD-130650,0.30387508713109507,0.03199219812530628,-999.0,0.14644923667486875,0.022327102638670496,-999.0,0.16810563835398018,0.027982805027958964,-999.0,-0.01262430054131533,0.01834976100376866,0.030785324408163877,0.13218830719224978,0.04816024692232836,-999.0,0.018379664414228773,0.010771225983589832,0.03556409671799337,0.13508544267637346,0.02165301381637447,0.07886627165244861,0.06766355572685773,0.012197492703980187,0.12616624155279924,-0.004141839289116878,0.03141716189544698,-999.0,0.06568357916343864,0.007839344383467261,0.04286356370216946,-0.1465794409656896,0.02551363447004095,-999.0,-0.14975832314430287,0.004910249172716947,0.04808487878683362,-0.16335169209872352,0.06487359616851987,-999.0,-0.1652731365169105,0.028756859263436386,0.06584504787963837,0.1903919151655752,0.06076649380887586,0.0015200866472294128,-0.058948511612727184,0.027377660597870224,0.06652059889442577,-0.09996025923468183,0.03807949564756614,0.025819209878034353,0.14973108317656364,0.01893452282597734,0.056978299595446966,0.05136787745034094,0.06098516079935187,-999.0,0.087249754301992,0.054297151753630965,0.06206740333034627,0.15992439042109313,0.08615456835294792,-999.0,0.16095953463805507,0.017616061257057086,0.04356904199744407,0.01318847124543492,0.017965655182230426,0.04088032171800683,0.03474884471466371,0.021320157243634473,0.0029052469584711707
HD-13263,0.2420935116986165,0.02228591493103132,-999.0,0.04237950195305029,0.02323562746688118,-999.0,0.08559650219691417,0.01931588616846148,-999.0,-0.0799106644471835,0.011287966175523233,0.024021536923798183,0.0851178779702533,0.0429047786826575,-999.0,0.03150417026805799,0.008261648707238734,0.03393303659579561,0.18032412882404444,0.012995565662660883,0.12185563564161825,0.08091281288091495,0.006573805215564301,0.11315770097634181,-0.03536286921534956,0.014589337064153917,-999.0,0.09634942958031448,0.006464732527658124,0.06015513777554567,-0.15738524294622633,0.015899892218615715,-999.0,-0.0988644923640827,0.002539882654890268,0.04789323910108478,-0.19722967154052282,0.03837396613638743,-999.0,-0.3024060191442466,0.03080534548941434,0.07018967599133376,0.29844054664733466,0.020353623195216365,0.09262191740180711,0.03139039228509133,0.02596866681554096,0.0724680655194471,0.0702975489741193,0.014797425526499645,0.029029368981135777,0.23158718576411455,0.01480351685553635,0.05953680191407977,0.17745192394794532,0.018017752095232698,-999.0,0.263758794574025,0.018936133431764528,0.06783999211346052,0.04590327300085131,0.047467308853179,-999.0,0.35868771145583345,0.01169141072700586,0.012036115604843757,0.21397051863128588,0.010239375061970465,0.004604489396253186,0.05019761881708937,0.018438360156591206,0.050791219744558413
HD-132905,0.28497141215482313,0.025205238352127964,-999.0,0.17935213814223555,0.02229975679007325,-999.0,0.24128945435765953,0.020656191528496248,-999.0,0.019878124839504047,0.01386392507501012,0.016880030214232008,0.1953974885718125,0.04704182272627663,-999.0,0.08238320217457162,0.008132130886303502,0.019726313517511453,0.2596871048716522,0.016097132979702167,0.07149790638374741,0.15565651778461603,0.008549556990718086,0.12233660218063537,0.020025350637516204,0.020358070444761026,-999.0,0.12726157872777966,0.00686976553533087,0.050653676479891364,-0.15541162690926635,0.017715448906689114,-999.0,-0.4404499206020457,0.003026048991137172,0.051094066099051545,-0.20268463280332016,0.040988090243206605,-999.0,-0.16933608456349847,0.030509945093162044,0.09136573702050056,0.2319074896177603,0.035967510537542456,-999.0,-0.0992310185371128,0.027165705762442312,0.1375361344473287,-0.06986082849623687,0.021894460750508594,0.017706680862677987,0.12302667388656408,0.01655955790818965,0.059375812892043446,0.04611238085814262,0.028960940204823454,-999.0,0.06251494425655676,0.029959598194568348,0.10014799596764298,0.027298441265163453,0.060305295526027675,-999.0,0.20350869830857865,0.012738892518377292,0.018526765016607296,0.11831597408460019,0.012032941986925892,0.006438046310840037,0.18047620040889334,0.016136353498857822,0.002510507816491439
HD-133631,0.29515324702307744,0.02207355079208964,-999.0,0.054163359145745826,0.02314184813186143,-999.0,0.07438706023204206,0.019200784248661586,-999.0,-0.05114337127365611,0.011755238153046101,0.028475290779535572,0.09586526625059019,0.04392581241494841,-999.0,0.006160959115691594,0.008113159875530246,0.02924243746400934,0.1539112760155497,0.01305477420562604,0.12440219574918548,0.05514034587964435,0.006582838616264147,0.11340636861309053,-0.016911106040397382,0.014689781820175073,-999.0,0.0770410164309513,0.006557172461602972,0.036269136767737194,-0.12580267063707776,0.016481060525612462,-999.0,-0.00033642541524767783,0.0025491937579854083,0.05705614338013171,-0.1471378684599244,0.03719318372260096,-999.0,-0.21310074127852477,0.030805439299542405,0.043867338352010565,0.29002119601782284,0.022545313887693055,0.023626406491864066,0.0013931049914174057,0.026272867401692088,0.032969538950508595,0.016537620585115542,0.016158851821390947,0.013035692062367831,0.18828883748219813,0.015146704084548863,0.06341484789407666,0.0773376909163915,0.018808880036600067,-999.0,0.21206407289643753,0.018363367089824684,0.07000015218093801,0.007490164936490774,0.050165422257696,-999.0,0.19345857692243482,0.011777470767323866,0.031386880898238725,0.1046447750708764,0.010307848505660456,0.01092033932892654,0.054563445818809564,0.01789411666348701,0.005835628256679291
HD-13423,0.3366979008666117,0.022111668150594153,-999.0,0.09651901441909637,0.023158737410287875,-999.0,0.12153745304381446,0.019221510452514697,-999.0,-0.05650646240484285,0.011673336607996352,0.03219466367739683,0.11948107818903182,0.04374310696162423,-999.0,0.03209004027884148,0.008140449930768956,0.03597989572978631,0.17978710178080815,0.013045724821317646,0.11243319359353748,0.0735613451969433,0.006584234073504194,0.1077401599731803,-0.03092785799701829,0.014671968089226361,-999.0,0.085115525759025,0.006541847901456503,0.0469551276005088,-0.1673635644421257,0.016377153399619468,-999.0,-0.11551057177772713,0.0025484795256616025,0.05379214496346579,-0.17462267489507327,0.03740458334533691,-999.0,-0.20766799272136433,0.030805753460416228,0.05142097049676379,0.21154450853771853,0.022153337209495996,0.0446302422542704,-0.05021513272887734,0.0262205055604345,0.06675310109165075,-0.03247794672261006,0.015915364560668926,0.03404304352472959,0.10108366012185466,0.015086165815716427,0.051371320137114256,0.05513989875114618,0.018668579276331337,-999.0,0.10464440828663174,0.018466198338943193,0.06470839672362683,0.051104731138600104,0.049682505439382046,-999.0,0.21226269831861233,0.011763616282946239,0.022069806994443428,0.09214107704989061,0.010297900531877738,0.0034364071793241066,0.030744403794643112,0.01799202178721641,0.017637215018885495
HD-134505,0.28020292460274426,0.016226913750859436,-999.0,0.08486430070074902,0.011276549403676905,-999.0,0.08658903347125935,0.011288170915305696,-999.0,-0.023254468585102828,0.007170290570886292,0.025996721492250897,0.11400155380363103,0.020219523319630422,-999.0,0.022680435055374686,0.006172324418273469,0.02043264001044617,0.16237804928333094,0.009139329663657943,0.110623497740362,0.07567656487584752,0.006070716938912673,0.10193108336426207,0.007254631117556587,0.017543958548984617,-999.0,0.0737227174524216,0.005206320604932959,0.051072623310071785,-0.1348273070358909,0.010805915319669719,-999.0,-0.0778942384265347,0.0024450018636548287,0.07595594809404553,-0.17521836345413305,0.02782917124406976,-999.0,-0.2101902360961882,0.010917309130545852,0.15198201001640693,0.3140715143832462,0.02251621983966753,0.04727684085763442,-0.01118590941909197,0.01621301681112549,0.062145759785689314,0.024289303272184315,0.012322719293318705,0.024805406215552852,0.24273007699127241,0.006446421855886061,0.05128434573582284,0.09142025562383488,0.02040307545987419,-999.0,0.2879143929996054,0.010002005076985253,0.05013394587673034,0.022370284385342887,0.019109061141533486,-999.0,0.35174434427780676,0.011194488575841157,0.024498065140122857,0.21796064379194047,0.007975525111340122,0.0077017686664589274,-0.017873109612853467,0.015303809767847282,0.05486506165314634
HD-136014,0.29729232095179037,0.032549680267989343,-999.0,0.4345597756388955,0.017499369618920332,-999.0,0.4312137625259247,0.028239052809579317,-999.0,0.18345586349548548,0.014849293719285386,0.01717647961861371,0.3356286399154167,0.043383095433057975,-999.0,0.16231942972641852,0.010953109579549123,0.025830785639698848,0.3726604700166921,0.0205923082365555,0.06815982084831282,0.2816607814932317,0.011864312890255893,0.12119670219489796,0.13513273554534622,0.037998067316671144,-999.0,0.23187887143543218,0.007565584992127842,0.04386614700688917,-0.12748631302134128,0.03499315674949755,-999.0,-0.5599189396854032,0.005538093338689553,0.07702909066035135,-0.129878894786289,0.06861684720608806,-999.0,0.09062658186018838,0.02804774655941092,0.09488085029714667,0.22376430088233232,0.027015667859595294,-999.0,-0.2244737356948227,0.026489236594000435,0.13411918957728183,-0.1142678303509224,0.036928376356289365,0.021654602901205647,0.022054834492828926,0.01851343689146026,0.0724061305653733,0.11919978198533365,0.06159673378659618,-999.0,-0.27352369126864406,0.05140182299766189,0.06715479690129265,0.018133566774287804,0.04189642362190657,-999.0,-0.031878861599697134,0.021300065606983477,0.038897796622241604,-0.0032209547116310855,0.020983255919635988,-999.0,0.26507315124030545,0.02391103847825309,0.020530712341047808
HD-13692,0.242571219367541,0.016226913750859436,-999.0,0.1748568844509636,0.011276549403676905,-999.0,0.20981770306168046,0.011288170915305696,-999.0,0.05013867614175249,0.007170290570886292,0.015346244110393323,0.18600304618142627,0.020219523319630422,-999.0,0.056438913033940975,0.006172324418273469,0.012059615347206423,0.16282533939821542,0.009139329663657943,0.046629982370665395,0.07143375907884236,0.006070716938912673,0.1108885969189364,0.009687765006178961,0.017543958548984617,-999.0,0.06484538236987532,0.005206320604932959,0.03423360139145641,-0.14258365918951543,0.010805915319669719,-999.0,-0.2562752930637765,0.0024450018636548287,0.05239546798327598,-0.17413191750875956,0.02782917124406976,-999.0,-0.1797986396757255,0.010917309130545852,0.05334185402633289,0.13665347686566115,0.02251621983966753,0.08091291383902405,-0.012011516248365828,0.01621301681112549,0.0681528978786859,-0.07022902848711776,0.012322719293318705,0.008487723096987768,0.1706647030633076,0.006446421855886061,0.04952115872883948,0.07345067872011424,0.02040307545987419,-999.0,0.18812942994216053,0.010002005076985253,0.06199722472725566,-0.003416981414428366,0.019109061141533486,-999.0,0.263153085316267,0.011194488575841157,0.013532257197573557,0.12394215542025937,0.007975525111340122,0.022623751025095798,0.10895849899824783,0.015303809767847282,7.923361665862494e-5
HD-13940,0.2589263014069244,0.017968800626131924,-999.0,0.0947917592947107,0.01418797383641318,-999.0,0.11280597160750114,0.01739489825292105,-999.0,-0.019860749495643343,0.007762593616226604,0.026840346422052658,0.13403090527371772,0.025159311682830154,-999.0,0.03723651548094771,0.00936177157343017,0.02166028928931719,0.15207879270180222,0.012231646634595328,0.081317331109663,0.05413995313473478,0.008058075037758928,0.10488004354278095,-0.012786178251480124,0.01774965809509185,-999.0,0.056634043507819726,0.006289931436832085,0.042137178774638025,-0.1417101093092447,0.01393244821886579,-999.0,-0.1317758054331802,0.003355974997183055,0.04549426103866828,-0.17677754696309714,0.039388327259043523,-999.0,-0.21071210646263752,0.01300946096978867,0.05051293510904249,0.26856799517547575,0.024962950673233543,0.042477615819053474,0.0371915172773396,0.022075904064858147,0.058578893447948546,-0.0035078004232615145,0.013677148506241724,0.020288379217744765,0.21575799411869254,0.0077816045959597435,0.05157796251203136,0.07861922577234579,0.02070599804027953,-999.0,0.20908183081830828,0.015982428741512646,0.06208615498576116,-0.002618490931536016,0.02753706061412039,-999.0,0.28905189487104277,0.013723705637456673,0.022108797979703675,0.16514752933911298,0.010567126004220198,0.004982089506167395,0.1343654456973777,0.024936716106474466,0.015049051419883004
HD-139521,0.2503173135987364,0.016226913750859436,-999.0,0.13537332519073836,0.011276549403676905,-999.0,0.14380738806679588,0.011288170915305696,-999.0,0.016850200962563733,0.007170290570886292,0.004113365063400475,0.15124379282544104,0.020219523319630422,-999.0,0.032840184085672214,0.006172324418273469,0.016939160667748455,0.14663622217950528,0.009139329663657943,0.061474087529943,0.06767463750467455,0.006070716938912673,0.10248478360481927,-0.004055332856874483,0.017543958548984617,-999.0,0.05842822184266544,0.005206320604932959,0.03979604327110722,-0.14549050607473718,0.010805915319669719,-999.0,-0.22731073107165506,0.0024450018636548287,0.04974002131167986,-0.1849709977419572,0.02782917124406976,-999.0,-0.20040314000483656,0.010917309130545852,0.06437192715462954,0.21172150472486673,0.02251621983966753,0.08370748577893078,0.010031039322109012,0.01621301681112549,0.0717787197676804,-0.006931519588824431,0.012322719293318705,0.012270988620369199,0.18753181678757008,0.006446421855886061,0.04696833652600711,0.1008577926822724,0.02040307545987419,-999.0,0.24935248766362503,0.010002005076985253,0.06665711863925841,0.035876152534444816,0.019109061141533486,-999.0,0.3186750199475384,0.011194488575841157,0.02589355011486692,0.16748791962272386,0.007975525111340122,0.012308132753398024,0.1297144410787948,0.015303809767847282,0.003587743366920554
HD-139980,0.2676223558064056,0.017760664169263158,-999.0,0.1652333796658193,0.013115749797623793,-999.0,0.17578316346566847,0.015941115768106084,-999.0,0.027179933924944735,0.0077239569434517106,0.013560108303943389,0.17529851962696308,0.023219925036460577,-999.0,0.05683054300159741,0.008713017368562108,0.015070769667264068,0.1803647811679383,0.011628053123441541,0.06545538276589379,0.0942075967841617,0.0077777763729277435,0.10473056098181027,0.013683913172474527,0.018784025677354883,-999.0,0.07571789986635269,0.006093027038735557,0.03785764058047684,-0.14603066447435464,0.012966797802993674,-999.0,-0.2675890197176841,0.0032465951782127737,0.053965818119139974,-0.18851925080228538,0.03776161818049359,-999.0,-0.17891576734261105,0.012613506988908816,0.059893625335735556,0.17539980099266334,0.02744947676653511,0.08246134803794619,-0.013023474800140322,0.020490740949555615,0.08655792040992613,-0.03595698113100226,0.013575982286567955,0.003708055271542547,0.1638511217068107,0.007342982147294665,0.04382285909251213,0.0675731117177133,0.021620334146715395,-999.0,0.18592385254282123,0.014274895727154683,0.07430517307026158,0.006695354443592927,0.02340386170145326,-999.0,0.2826826948100932,0.013647718416984277,0.017444313645058253,0.15322322502216557,0.010355574663747667,0.002725404835861603,0.14856271212302022,0.022508009571543808,0.007124810109706919
HD-140861,0.2965529128530646,0.03220875458108694,-999.0,0.42472021829130713,0.022070829491518725,-999.0,0.22112513149997748,0.028343514502016765,-999.0,0.2144098863160151,0.01782980386375802,0.03022775380813518,0.18567678107807972,0.047816974215823746,-999.0,0.0498850787899609,0.01113607735579092,0.03796957975526429,0.12226811778720859,0.021667515446893437,0.01847878101138256,0.15602037777767358,0.012389587023275079,0.10938766815182346,0.09808050544176106,0.03257490332891018,-999.0,0.1754709295236025,0.007860282335409901,0.05193280531912298,-0.20291101586471583,0.027960968659821304,-999.0,-0.4612701981546474,0.005106586479029092,0.07871022385891234,-0.07912810183379881,0.06712275600217464,-999.0,0.11338505395306187,0.02853445936154977,0.1224181969993184,0.22376430088233232,0.027015667859595294,-999.0,-0.3295191958791037,0.02709531933909919,0.1280624616153412,-0.17609472014050787,0.038136396255537275,-999.0,-0.1803588115723847,0.018823668626958924,0.0635264671228329,0.1258454229829271,0.06283820789385343,-999.0,-0.4042694123856741,0.05372054344371279,0.11070877624955328,0.018133566774287804,0.04189642362190657,-999.0,-0.3416727780550384,0.01859352192709077,0.011556320352058808,-0.27599676594208744,0.018700723603350355,-999.0,0.18183718488246253,0.022640002588826594,0.056988478107558735
HD-143546,0.28492571813967493,0.016226913750859436,-999.0,0.020414033925582803,0.011276549403676905,-999.0,0.06091447846942963,0.011288170915305696,-999.0,-0.08588056164278982,0.007170290570886292,0.043477726900086014,0.09022218993775133,0.020219523319630422,-999.0,0.021597348350258623,0.006172324418273469,0.029640141336813967,0.19716261567443855,0.009139329663657943,0.1518082269083599,0.08488797048503574,0.006070716938912673,0.10806288756738654,-0.024042504341880155,0.017543958548984617,-999.0,0.09969197826648477,0.005206320604932959,0.03911886197791913,-0.11602495426991788,0.010805915319669719,-999.0,0.007604506378198872,0.0024450018636548287,0.057176826682289496,-0.18729684227002985,0.02782917124406976,-999.0,-0.2809122344012127,0.010917309130545852,0.0456080160550872,0.4051038439254622,0.02251621983966753,0.018630527359238036,0.07773243290351242,0.01621301681112549,0.02360074342074631,0.12752592969453658,0.012322719293318705,0.019045208755859678,0.23354768031913464,0.006446421855886061,0.05371658372644737,0.21270176496686743,0.02040307545987419,-999.0,0.4080441280448201,0.010002005076985253,0.02453048590643453,0.14028439410201776,0.019109061141533486,-999.0,0.42581338688806925,0.011194488575841157,0.03404671926297592,0.2637085392496359,0.007975525111340122,0.00044721675983949716,0.32185692011258993,0.015303809767847282,0.008770873052658695
HD-144608,0.46343025372372504,0.016226913750859436,-999.0,0.015209449698820876,0.011276549403676905,-999.0,0.05140380917183229,0.011288170915305696,-999.0,-0.06935206660499312,0.007170290570886292,0.019187655551664826,0.020934631875915252,0.020219523319630422,-999.0,0.02248557494585219,0.006172324418273469,0.046045947625146674,0.18694374696594712,0.009139329663657943,0.176899143877125,0.04596196922854265,0.006070716938912673,0.10582768898418965,-0.006809926409222192,0.017543958548984617,-999.0,0.07480621378291341,0.005206320604932959,0.04959548089723937,-0.15679516930604043,0.010805915319669719,-999.0,-0.021207043504201203,0.0024450018636548287,0.04373141232621997,-0.17025647414239697,0.02782917124406976,-999.0,-0.22647330305040148,0.010917309130545852,0.09695141205016679,0.4164465278836913,0.02251621983966753,0.08383636963371599,-0.0007013999614059602,0.01621301681112549,0.06067591242621723,0.045532183545100455,0.012322719293318705,0.08928345134976112,0.2133591747902502,0.006446421855886061,0.030895429813154768,0.010495969055548934,0.02040307545987419,-999.0,0.4197872859927214,0.010002005076985253,0.052509705099568066,0.06538594168081034,0.019109061141533486,-999.0,0.3399634549114844,0.011194488575841157,0.03699403466728388,0.18618171659253785,0.007975525111340122,0.015197829600973878,0.04853788727222083,0.015303809767847282,0.02797901082750477
HD-146690,0.32688992883058704,0.024399918064816926,-999.0,0.0895331266426987,0.02266662517517919,-999.0,0.10341382323966582,0.020260445250077763,-999.0,-0.008917073609494133,0.013487566398847921,0.019975089853834106,0.12376328309675873,0.04780640946006996,-999.0,0.027640407935839266,0.008224938675272802,0.029869065241975218,0.11117259995400552,0.01559464904089532,0.0767964787763295,0.028094366938187017,0.00821082494360738,0.08852403828128041,-0.018099310023034262,0.019372209588243018,-999.0,0.030922566329065718,0.0068158503845687606,0.0473922328634111,-0.14678870490412527,0.017452145830798047,-999.0,-0.07500354901427105,0.002947345905822491,0.03934051794178035,-0.17723117608535338,0.039537925192654186,-999.0,-0.21197705797042948,0.03069164409220612,0.035515155892349076,0.2851154867770057,0.03337380614169139,0.03200577726589254,0.04322098079524568,0.026971755487310924,0.04683739918619374,-0.014453223942068091,0.02004456866807494,0.02379659367131152,0.2041087923528337,0.01612811080633595,0.05063092362946397,0.06428849908964902,0.02680702671497204,-999.0,0.23374800460090386,0.027367144579909467,0.04866524668998104,0.02371010739053854,0.058277253123798486,-999.0,0.29838486190922564,0.012536020007337582,0.038337254752163416,0.1581132528222931,0.011563023360941909,0.01655578100742272,0.0874276309879387,0.016534383532038167,0.017924194402819477
HD-14703,0.26231117007992294,0.03238851144796129,-999.0,0.09559539794895999,0.0206890231299065,-999.0,0.10565461202699356,0.02936653499872784,-999.0,-0.028723293329436614,0.01682732414323509,0.030172836990171578,0.12872949650506355,0.046236660564523475,-999.0,0.03437062970664463,0.011462528263923369,0.027256782824537855,0.1379030813815491,0.021608040096233405,0.08815929612318672,0.04458664841406563,0.012502049816897096,0.08520736853787243,-0.0005786918725681489,0.0346185071759629,-999.0,0.05266193223430857,0.007905371233006974,0.028469733757454922,-0.1283822250097471,0.0313663133579341,-999.0,-0.008051811943020348,0.005295415981168733,0.04583049192215218,-0.13645007222086664,0.06997914055861366,-999.0,-0.2013752587233944,0.028347624634978447,0.050357323337880816,0.2874351072995781,0.061501558987607126,0.019957917991382523,0.02888359661462031,0.026857400047263794,0.033339677459872895,-0.014239445246924609,0.0382820536533347,0.028725457264710152,0.20560528801160322,0.018731012737298987,0.04985335675889052,0.021435877231275435,0.06370282794945055,-999.0,0.15215346952913258,0.05279522640006343,0.040884939695316785,-0.07450740635040015,0.09453669145892216,-999.0,0.22956698540628095,0.020144635684182243,0.024646339209439285,0.07797236053306884,0.020003562281992255,0.02840677533121226,0.04727656584513812,0.02411204810980686,0.0012844823398452387
HD-14830,0.32963032431104744,0.01807068708837234,-999.0,0.4864008027163713,0.015305749939249757,-999.0,0.43990360534160367,0.018490458454966722,-999.0,0.2344345029475099,0.00779761219752091,0.011481663393507351,0.3485925516780404,0.027165248130362727,-999.0,0.20311421553497438,0.009426668428108612,0.02218913962906861,0.3499535361850172,0.012510387187708033,0.05001047769277937,0.33066380045246735,0.008014749320680383,0.11078704818507022,0.2006305065506846,0.017274426668317567,-999.0,0.25484135184389184,0.006316021098463683,0.043688817593917344,-0.12576219737050365,0.014510787439326987,-999.0,-0.5781758860138988,0.0032925614563075172,0.05362864432002335,-0.10055535630917034,0.04005653174685196,-999.0,0.08470431354405183,0.013088805050531468,0.08045464625389712,0.22376430088233232,0.027015667859595294,-999.0,-0.13907066619968905,0.022416955732144295,0.13453981782822505,-0.0716033201780435,0.013439274527060523,0.013668979093641674,0.11039017328831979,0.008077171622000116,0.053893599590549957,0.22319595896623334,0.019538628215881787,-999.0,-0.25868050175256285,0.01712439750807937,0.061922365120951284,0.018133566774287804,0.04189642362190657,-999.0,-0.052226943012034364,0.013445888097865058,0.017119368258315802,-0.012325729225149962,0.010619214431437901,-999.0,0.35151093218813945,0.02523515621618694,0.04477830987262077
HD-14832,0.31249986314876077,0.032354979030171656,-999.0,0.24849743609644337,0.021121986911335315,-999.0,0.2653134064293039,0.029102600625682522,-999.0,0.05879723060085841,0.017041870700848408,0.0016281452249753002,0.18372184774885847,0.046725256122809096,-999.0,0.06174791605550971,0.01142030022330433,0.02439773113310826,0.22572355669261357,0.021632246259533902,0.040094684617283494,0.11875871680394905,0.012504714947005165,0.09383428973078742,0.04747296108436183,0.03418966338785841,-999.0,0.09726714805786196,0.007911636322400075,0.03561594608299922,-0.15387246477009198,0.03069503787303529,-999.0,-0.34897244302115604,0.005265604647572968,0.044578435984285736,-0.15064807203581188,0.06947527429577989,-999.0,-0.09671058172590444,0.02838569205575614,0.062217909817064675,0.16764417277491028,0.06153330576072198,-999.0,-0.10364942882027658,0.02690558059146078,0.09154226289339985,-0.09501400265020399,0.03825423777428041,0.011219519660718926,0.1038726127563905,0.01875148321409152,0.03197238582166961,0.10425438256644926,0.06369586777012069,-999.0,0.03545451830819591,0.05298385324751841,0.0635978973955188,-0.0036535301486373406,0.09375707782139808,-999.0,0.172439559665309,0.019805983045268857,0.008912429278102117,0.10689090216081154,0.019713658915237155,0.020775752238826994,0.23127515481773708,0.023837257836683706,0.013044698946949818
HD-148890,0.31421618926788736,0.031577390032548336,-999.0,0.07046072198841243,0.022851718906548225,-999.0,0.10003001068990754,0.027484758725269138,-999.0,-0.03354886689991474,0.018456320607092336,0.015890270185805112,0.11051030151302992,0.04884475354503415,-999.0,0.04812002097920825,0.010265226495685046,0.027457377283324466,0.13359672395643346,0.021492007648846456,0.0911577701487435,0.054301829442693884,0.011932592897137545,0.08838211757566317,-0.01762101167673731,0.03042919764524134,-999.0,0.055476623931146093,0.00800572459823559,0.04507450476523769,-0.13311270884036236,0.022395468565460465,-999.0,-0.11901739626101164,0.0046172996042879244,0.04461221390791919,-0.19098150230204897,0.06193279469477517,-999.0,-0.22518195600104934,0.029203463954685677,0.042528800422968485,0.3027336853137509,0.057965952249490874,0.0637590775281642,0.03401763881474766,0.02793874660917129,0.05989437976762895,0.02864097864188736,0.0379963637400582,0.019877221780186263,0.21318155898429286,0.019174055905968018,0.05054607120459978,0.12715842807901073,0.05756194892971733,-999.0,0.2425742784831217,0.054707686900471404,0.05330615208739678,0.010870567746167722,0.08395956197834518,-999.0,0.30758052156165905,0.016246007588780607,0.019224219535810258,0.15108650893632622,0.01711590668848263,0.012916888706117041,0.0568351754448733,0.01916177715047963,0.012218225575418303
HD-1522,0.41203284071772406,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.12285596366155613,0.011288170915305696,-999.0,-0.008679550938258257,0.007170290570886292,0.03636074882586794,0.15720727352347447,0.02834959887474017,-999.0,-0.03537768969149267,0.006172324418273469,0.026347712697876998,0.06000001761797957,0.009139329663657943,0.05536676068636253,-0.02558081432741467,0.006070716938912673,0.14781433354131066,-0.049681607477702255,0.017543958548984617,-999.0,-0.048406541913621697,0.005206320604932959,0.023195946371573073,-0.17216085666318184,0.010805915319669719,-999.0,0.06152041284547208,0.0024450018636548287,0.06768919903904537,-0.1170530290678993,0.02782917124406976,-999.0,-0.3988640792279754,0.010917309130545852,0.08978217088151373,0.06339141222557172,0.02251621983966753,0.0484853689565249,0.0004143580982864381,0.01621301681112549,0.10643333731266745,-0.23140754941688504,0.012322719293318705,0.002385467951882686,-0.02447188138752379,0.006446421855886061,0.018639129502026317,0.058420399612568036,0.02040307545987419,-999.0,0.31287301468893974,0.010002005076985253,0.08493536649828308,-0.037598509378109296,0.019109061141533486,-999.0,0.12576924301422004,0.011194488575841157,0.09573701808783035,-0.005504002952964902,0.007975525111340122,0.00854428617038578,0.021999756709966796,0.015303809767847282,0.003078081591252148
HD-156854,0.2697961664550229,0.0180627273953656,-999.0,0.13415976846495992,0.015242249085401628,-999.0,0.13800713297998646,0.018435515407772413,-999.0,0.030533539289880854,0.007795906468141858,0.017781752144127288,0.17397254592596254,0.027050523594991667,-999.0,0.026909216211811846,0.009439671157793006,0.010376221559894755,0.14768184739579268,0.012504998292248689,0.05655565434734395,0.0569428588733938,0.008021876098615316,0.08549579259938701,0.012325297385984285,0.017298944605857364,-999.0,0.0559713487985769,0.006317434063587678,0.02692574139442921,-0.1219621390696132,0.014494771767014745,-999.0,-0.13653173920759207,0.0032999471904299727,0.042169529909927714,-0.14337797784510778,0.04003912527588339,-999.0,-0.18519137037058067,0.013097512326124673,0.04601601208747093,0.24744654339188,0.023699241962658348,0.03535347484193675,0.0450150779893817,0.022428699053346202,0.02761209910567758,-0.02859983698920901,0.013453430932720976,0.013460617902784723,0.1650428538338338,0.0080682278333008,0.041279159356251205,0.06627441911554519,0.019582007373806068,-999.0,0.22039579581281765,0.017073856893486148,0.04060245198577132,-0.017731679640489745,0.031211523247297184,-999.0,0.29173680956303494,0.013474359077511305,0.02857751411294575,0.14829871300746078,0.01061603224104488,0.017790784328769002,0.14787909007281103,0.02527289607811206,0.009607254249154637
HD-157527,0.28236358201989625,0.017567165966517757,-999.0,0.057141621813552604,0.012503783278477093,-999.0,0.08470270012712729,0.015240930947045272,-999.0,-0.05652373236746226,0.007708565716673218,0.031954291338159635,0.13058637528376665,0.022083005195004588,-999.0,0.016947578483362966,0.008413769117087355,0.027592016134754954,0.17997090166115975,0.01138968693296917,0.11112574714915427,0.06583727638018441,0.007601424800481863,0.09017963823098689,0.004490301807904398,0.019056710475202004,-999.0,0.09231822407279208,0.006001864805697892,0.03003806088937937,-0.11115174205171845,0.01270243507534276,-999.0,0.03527833674542895,0.0031719863015016677,0.05197077800109633,-0.13866188272913788,0.036653192236066064,-999.0,-0.21763284762693846,0.012360124664434948,0.01911056075277401,0.3004468883005872,0.027599274992699808,0.01083525571073754,0.06996671091048114,0.019756857557318763,0.027247336599443884,0.042631501517647066,0.013387221246405364,0.019200905013642855,0.2238547906738429,0.007203170510358423,0.0675346346043508,0.13037045078135173,0.02164533166929864,-999.0,0.2642860953372091,0.013476963048012141,0.028459817723023084,-0.016951914440903312,0.022689233796794984,-999.0,0.23688820745355055,0.013441679057192363,0.011004963829798417,0.12860167744602732,0.010102327715877345,0.002709956494324456,0.03384311302281528,0.02153490897432151,0.022427043870554463
HD-159194,0.2803256281749917,0.03143888220439311,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19397554894564922,0.02589734471265913,-999.0,-0.03717585523302952,0.01739850681084715,0.028293144519839192,0.15720727352347447,0.02834959887474017,-999.0,-0.02545907476422051,0.009611852538184392,0.02368304203160661,0.08677552549309536,0.0204583428723602,0.01771308183687404,0.048878250293945436,0.01136324679269984,0.19701938137494177,-0.04346122528169333,0.028873213380319215,-999.0,0.07306343914549202,0.0077426741618565,0.035510412702007714,-0.1704416587720619,0.01952777336783053,-999.0,0.1504479925721583,0.00430078778544643,0.07607545310830104,-0.10149209323020686,0.05678989614240519,-999.0,-0.31132515278389933,0.029274764368875876,0.11534033596677563,-0.08740115390269301,0.054626225208933704,0.12185744404204887,-0.22727982501987143,0.02803587951988525,0.12051052864219672,-0.28727821155665506,0.03640345725300209,0.005529286723970683,-0.39404137623255653,0.01917503565648543,0.05909073329494482,-0.020236161094738858,0.052924837267369185,-999.0,0.014965300390171195,0.052806397203736075,0.062166804760653664,-0.14554466786896542,0.0826207687963529,-999.0,-0.08734608215407726,0.014579038319491084,0.0016000043010926807,-0.145732060290502,0.016189669757539757,0.003481976011298238,-0.06468323985517246,0.017447873658336804,0.0013647002592955468
HD-161814,0.4350010773398276,0.022611356089271107,-999.0,0.16641996782742258,0.02184029534947915,-999.0,0.18131587079768746,0.019234332456318528,-999.0,0.00722094361278014,0.009607583251502,0.04705527785284929,0.14008443100764634,0.039006867188995535,-999.0,-0.004078974434051474,0.008635940856049979,0.023204077437361508,0.17749917880244137,0.01230254026755069,0.06253994550967899,0.04141725284775376,0.006568074719045289,0.08653714929517378,0.02082734628059324,0.015076947311995331,-999.0,0.054624900989570215,0.006232570619604908,0.032630174241362886,-0.13296435174096555,0.014055656811409498,-999.0,0.005022932512598111,0.0024989134335983948,0.0356871490716865,-0.08672427551752104,0.0414584604063367,-999.0,-0.10864515287172336,0.029056383306771752,0.012883689948030724,0.19227873587360395,0.020077870167697,0.055433839653567685,-0.015645989158151463,0.024992147988836942,0.02629560287614335,-0.1143748335939242,0.013685370310213956,0.017205393963557483,0.10362561868772335,0.013547904282297933,0.044306560551914065,0.06035273817446818,0.016446628845942553,-999.0,0.08270797202890638,0.019716892115594874,0.04690201708493995,-0.02720718005058398,0.04438053685774871,-999.0,0.07954569301017689,0.011891670726718194,0.0016642783680390005,-0.006555897786976447,0.010847753216956682,0.010806413798973888,0.056163290023771385,0.02083389009468589,0.02279783541262368
HD-162049,0.31784015070555593,0.03195839391638663,-999.0,0.09217298001380339,0.022371225344737778,-999.0,0.06581552122963633,0.027960598086371177,-999.0,-0.055645965870057504,0.018377678890101484,0.012584480131383545,0.10117643406969012,0.04821729867694884,-999.0,0.037299683189800314,0.010738370343130106,0.03993498749665272,0.13438536317732508,0.02165287699898294,0.08062842009797273,0.02552792712599547,0.012182811486957558,0.06865647630073862,0.05260537103283003,0.03134981761995004,-999.0,0.05549709496685798,0.007856241529303733,0.03051122671889625,-0.14577911362949347,0.02529965459424825,-999.0,-0.027138794603531302,0.004889973065735763,0.030682230609551275,-0.08424992205360571,0.06469911070439051,-999.0,-0.14166275747078227,0.0287947097060006,0.09586714950052418,0.3015992391425325,0.060572036729288785,0.010144803906269373,0.0392035030513872,0.027425237442459595,0.036609236535490884,-0.004356903889633834,0.0380847256901995,0.025195365101957537,0.1709602356506728,0.018955252664875428,0.04569692308859834,0.1204242862188698,0.060750912022061856,-999.0,0.391291675525045,0.05433639057672917,0.021557971437785428,0.03101180520393587,0.08598442025117839,-999.0,0.28650679120797806,0.01753205803987225,0.057870964961801684,0.13754644853551967,0.01790579162837815,0.04229813131613336,-0.02346504780817569,0.021164533280798554,0.06746744844221705
HD-163145,0.24416074478327596,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17065082756356653,0.011288170915305696,-999.0,-0.005319877693636871,0.007170290570886292,0.010979488443541281,0.15720727352347447,0.02834959887474017,-999.0,-0.001908070495405409,0.006172324418273469,0.006554545986177177,0.08184032259858712,0.009139329663657943,0.03734636706734997,0.04111767690924286,0.006070716938912673,0.08812109710942276,-0.04005259074909864,0.017543958548984617,-999.0,-0.01037808334239293,0.005206320604932959,0.02310359431306081,-0.16248679458880125,0.010805915319669719,-999.0,-0.0315143966623844,0.0024450018636548287,0.03519242944222178,-0.18085527855608943,0.02782917124406976,-999.0,-0.38042320689594744,0.010917309130545852,0.04913708622963175,0.10737468088216921,0.02251621983966753,0.019297046339750337,0.05742806637141279,0.01621301681112549,0.06267444166436202,-0.07047470341234248,0.012322719293318705,0.011053470145057679,0.07793270820635109,0.006446421855886061,0.019553590247458404,0.12986717548104573,0.02040307545987419,-999.0,0.2680059450184455,0.010002005076985253,0.03947593682373357,0.024335846176581993,0.019109061141533486,-999.0,0.19007613808943935,0.011194488575841157,0.010995521316110986,0.07095287972859285,0.007975525111340122,0.00844011482996132,0.0927147116618334,0.015303809767847282,0.002454177502923545
HD-163652,0.3003703486595615,0.01804864138855779,-999.0,0.17899892977265863,0.015129921310323521,-999.0,0.24118159894254432,0.018338301534848625,-999.0,0.013559462994908053,0.007792805947890763,0.008277186207206551,0.1808457993569828,0.026847504004809584,-999.0,0.08280582782189022,0.009462648596574396,0.03742253567759266,0.1997735692569147,0.012495217969535554,0.07166927541364204,0.13024016935017202,0.008034417949333175,0.11767205867945606,0.024307499569862057,0.01734233189691354,-999.0,0.15401314468956628,0.006319876577734016,0.047862065827160155,-0.14390639523920185,0.014466435710966254,-999.0,-0.43596593457959615,0.0033129716935339903,0.05785222950447737,-0.1672753108961011,0.04000831765307874,-999.0,-0.19099447195863667,0.013112465520214507,0.07253732399992313,0.25593273036369496,0.023774615112002913,-999.0,-0.10132001484165848,0.022449172903319718,0.12725149466566968,-0.04047153468660476,0.013478429660330277,0.014573692970417818,0.16234184398435297,0.00805242243185339,0.04803199807156678,0.13664722080523434,0.01965844556765953,-999.0,0.10653419299524955,0.01698405678394812,0.06683832958785343,-0.02894097213851693,0.030964044891206674,-999.0,0.24630139186096828,0.013524595907221718,0.008631435771412841,0.177831325370727,0.010610250355141522,0.016633460789866425,0.1535304726394355,0.025339679639561255,0.0064027122294877115
HD-16522,0.2685876120495838,0.017319662293299908,-999.0,0.231931517758304,0.011706080777000595,-999.0,0.24678344608058722,0.014429294849653208,-999.0,0.06472387600015783,0.007689588083481163,0.012327669003268352,0.20226601834095814,0.020596656078300524,-999.0,0.051551122621422515,0.008078848055267197,0.01193941066330895,0.20895538039549388,0.011147028275618477,0.04532780745625644,0.09377518209302887,0.007403186457835997,0.07988816218688916,0.01642762534517961,0.019171525107994834,-999.0,0.10774814021114784,0.005911630110469107,0.03370443394484299,-0.14336478059326363,0.012473779219521317,-999.0,-0.3149371441693447,0.0030841581109175386,0.04006573116823285,-0.13936818075255952,0.035243125643001354,-999.0,-0.09558304174817134,0.012015222259529898,0.05327766084712609,0.04044604763534951,0.02718085000339131,0.008171701186408503,-0.12224837010836036,0.01897563076779926,0.07616675998670606,-0.1479171070473408,0.0131586386879019,0.012166316393593378,0.03989689920016681,0.007058139605730819,0.02848756651117693,0.007329389244739248,0.021628424696558703,-999.0,-0.05077290978850028,0.012558352264778352,0.06107218182445114,-0.18132846961336102,0.022121061404706995,-999.0,0.08331149748740885,0.013103278489489278,0.019527191981988365,0.02198353056745352,0.009759238775106899,0.013917111872177795,0.1364702029992821,0.020597714751942237,0.0013058066525463569
HD-165760,0.3364063652354667,0.016226913750859436,-999.0,0.10048780883598918,0.011276549403676905,-999.0,0.10605077022108456,0.011288170915305696,-999.0,-0.010031764630501004,0.007170290570886292,0.020790189249639664,0.09817543078194083,0.020219523319630422,-999.0,0.027306221774904094,0.006172324418273469,0.019810672071468683,0.12857193999661445,0.009139329663657943,0.0820099973917653,0.03247710966127716,0.006070716938912673,0.0687380113426676,0.0032292222806195384,0.017543958548984617,-999.0,0.04824829200634085,0.005206320604932959,0.027019343745578007,-0.13025290527897257,0.010805915319669719,-999.0,-0.021302014043738694,0.0024450018636548287,0.03659808422013098,-0.13612971064214494,0.02782917124406976,-999.0,-0.18514886265630745,0.010917309130545852,0.029363763664591976,0.3117829635818221,0.02251621983966753,0.02234763326263609,0.03708349304389428,0.01621301681112549,0.02561058255213798,-0.03277507057295844,0.012322719293318705,0.017388323391438275,0.19157362251403232,0.006446421855886061,0.04980100200438699,0.042774674831873284,0.02040307545987419,-999.0,0.25261516152192187,0.010002005076985253,0.020395962062263892,-0.012548820512741386,0.019109061141533486,-999.0,0.2995020161167024,0.011194488575841157,0.024704721040428868,0.13713665108921547,0.007975525111340122,0.0002110122348919219,0.08978533215221965,0.015303809767847282,0.0021133306339637947
HD-166063,0.5106442724486084,0.016226913750859436,-999.0,0.09083653253639098,0.011276549403676905,-999.0,0.11821081058251579,0.011288170915305696,-999.0,0.010909641572653825,0.007170290570886292,0.018008114714942205,0.05379609324833165,0.020219523319630422,-999.0,0.00867265683654508,0.006172324418273469,0.02606693443555259,0.1693044459725945,0.009139329663657943,0.06674582225754166,0.036817540790003996,0.006070716938912673,0.08050772054246912,-0.007155773628232859,0.017543958548984617,-999.0,0.047513625819218225,0.005206320604932959,0.03656990645175088,-0.1362725304489241,0.010805915319669719,-999.0,-0.14395904966949022,0.0024450018636548287,0.04822333249186201,-0.14194692966570369,0.02782917124406976,-999.0,-0.19336351854841183,0.010917309130545852,0.06512247301194835,0.17232163142834242,0.02251621983966753,-999.0,0.08947087162773143,0.01621301681112549,0.013204349965924284,-0.022535163693133214,0.012322719293318705,0.016922930998034748,0.2107105559346702,0.006446421855886061,0.0651013466238242,0.16871128110658315,0.02040307545987419,-999.0,0.41496402233115004,0.010002005076985253,0.008945618051653725,0.018133566774287804,0.04189642362190657,-999.0,0.3616451878211355,0.011194488575841157,0.0458873573621245,0.2128259216315453,0.007975525111340122,0.002099570658064834,0.1320096779296282,0.015303809767847282,0.0016388615449849792
HD-166599,0.27420246381487345,0.017978526512930887,-999.0,0.11503858252470218,0.014414501461740519,-999.0,0.10849837907932854,0.01765347570514832,-999.0,-0.03535769140240885,0.0077706262262709136,0.021086921463557978,0.13063532822296328,0.025561123597846066,-999.0,0.03893079263138401,0.00946015797780646,0.021508841243880805,0.1414097918182334,0.012339757052146334,0.08705436126172206,0.04675471259635502,0.00807330254770557,0.07524952198765497,-0.018159268487883323,0.017641098430695865,-999.0,0.06810829123306303,0.00630979795083415,0.04130834076086358,-0.13069109989063324,0.014134539561927673,-999.0,-0.08921214219154192,0.00336230802670405,0.03895453653393718,-0.1517673003138125,0.0396272407578946,-999.0,-0.1955694878593253,0.013088623412629187,0.03471869711906744,0.28688784765636743,0.024539244770031294,0.025844672757361103,0.027960945211586596,0.02230019333521813,0.04388979677165921,-0.0028679783331551356,0.01363197426541213,0.027333159131841138,0.1918912182716994,0.007881406456513742,0.040877202595591106,0.0439775058808802,0.02035417344786089,-999.0,0.12979427982870934,0.01628594139306993,0.03579461939663041,0.012447571512709005,0.028696133064025152,-999.0,0.236037887826376,0.013732404390775088,0.025408168582304918,0.1254264242215341,0.010576292047141335,0.002234612917713305,0.1148081936291003,0.025276024921353855,0.002259769898621762
HD-16815,0.2820531828918712,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.269735144464495,0.011288170915305696,-999.0,0.042391796609875285,0.007170290570886292,0.008254813330276006,0.15720727352347447,0.02834959887474017,-999.0,0.10607949389828777,0.006172324418273469,0.011584613754577618,0.2592438127422635,0.009139329663657943,0.05261466883547698,0.16312151193435165,0.006070716938912673,0.09360701917185116,0.037951516692671716,0.017543958548984617,-999.0,0.142866481721739,0.005206320604932959,0.03406081318368537,-0.13244480867220132,0.010805915319669719,-999.0,-0.46082496468061807,0.0024450018636548287,0.0566281817703512,-0.16935320834202428,0.02782917124406976,-999.0,-0.10994762995925542,0.010917309130545852,0.048385361119563965,0.2141456713090917,0.02251621983966753,-999.0,-0.0976002842584871,0.01621301681112549,0.10676842671692599,-0.04054865165770016,0.012322719293318705,0.007074252743090343,0.10075531676789262,0.006446421855886061,0.012943234051039105,0.0925133805284547,0.02040307545987419,-999.0,-0.017632044498233183,0.010002005076985253,0.06080479811550788,-0.018438945507048943,0.019109061141533486,-999.0,0.18919615531714606,0.011194488575841157,0.014428872648890064,0.13622617293741787,0.007975525111340122,0.007497392661639596,0.17089686840743032,0.015303809767847282,0.00833670289142266
HD-169370,0.22509500274134514,0.03225450898306501,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.34787281758401817,0.02847791325338173,-999.0,0.07346958611303184,0.01760472189586196,0.011824917844862209,0.39290044793292783,0.04774950663864235,-999.0,0.10203801748904143,0.011239835982329556,0.0026463360173352734,0.2548284351063994,0.02167317646898207,0.014905772867781,0.17651761085638001,0.012452178431005162,0.050004336214992465,0.06927623149133905,0.03301406357410514,-999.0,0.11983684019859844,0.007894957990925508,0.012074613678302181,-0.11370778941689724,0.02876837040221892,-999.0,-0.3422191877983127,0.005162964354949822,0.03643423951084374,-0.1353409893010345,0.0679023470484366,-999.0,-0.11797327664440818,0.028492093292006488,0.03955097354059261,0.015178735203073293,0.06156605175246724,0.0036063748244842403,-0.13255260060910362,0.027040858247318448,0.05657240990474778,-0.1426977262899441,0.03817173613593895,0.005313507838572672,-0.007831756626816955,0.018805277055097623,0.03509527746829859,0.12280957157372246,0.06332653518857086,-999.0,-0.10765165614697439,0.053511052990267746,0.02787151244702161,-0.1521529865873828,0.09116364564899994,-999.0,0.07507576732748672,0.018900484537799658,0.016906901047720184,0.0341415284731329,0.018944394045744047,0.033505403235101705,0.1854169073749138,0.02300096941813082,0.00546100819990529
HD-16975,0.29630998672028286,0.02879174482130368,-999.0,0.05619170278126248,0.023341198232383394,-999.0,0.08808716470749353,0.021683267821310956,-999.0,-0.042042493067104475,0.015263374046476343,0.02075123284562333,0.12116015137156533,0.04958977970506016,-999.0,0.04219672846269332,0.008527669639951213,0.02618827394539064,0.2016199463665111,0.01797353380045528,0.12241398217451387,0.07508105917322638,0.009662993234203918,0.07135163499680286,-0.021384031117080204,0.024037922808906643,-999.0,0.0987906184805919,0.007186533054422365,0.048102462518376174,-0.1162839759616453,0.018485821317747744,-999.0,-0.03646559779473224,0.0035153405259953073,0.05348411392625499,-0.19178656562526653,0.04655246090843819,-999.0,-0.24658171151438305,0.030186822146540837,0.036385441091168355,0.38628203763758556,0.04520794515948672,0.04244166767224561,0.06090000955913022,0.027764874644922125,0.06570334820070424,0.08003509724961033,0.028263549656849494,0.024522119286892966,0.2626333744600494,0.018556645706377772,0.043329594742898894,0.14109259649231343,0.03964365856813732,-999.0,0.20810987424371577,0.0396357052581665,0.055282833653859026,0.012152193222708996,0.07171405283375029,-999.0,0.3135056051554469,0.013599633526377625,0.01992370663780067,0.18666740276900473,0.013874383081694936,0.01586260409296024,0.08347751237773707,0.016574978110364014,0.013820467024600686
HD-169836,0.2663277832878085,0.017998471808970587,-999.0,0.11855809634996378,0.014730374222747417,-999.0,0.13382576516449612,0.017992249570390303,-999.0,0.009835411052130594,0.007780925839055904,0.00947268331825722,0.1570296424862826,0.026124491349687196,-999.0,0.05339716541009959,0.009544143497183365,0.01039922912363344,0.12754241395776017,0.012457761228556012,0.054574142441115255,0.08159280262182303,0.008078341757310425,0.07191945465733536,0.04900547666825272,0.017496846906461746,-999.0,0.0625405811851022,0.006327971806861372,0.029600934296716615,-0.1171258092087476,0.014365579924405996,-999.0,-0.14194177448628598,0.0033588890596367954,0.040942466237573125,-0.15954714070303833,0.039898551548891284,-999.0,-0.11247628706485269,0.013161002838295936,0.04877590908253935,0.2507041724758306,0.024043116964179625,0.05236088697341462,0.05933296566001239,0.02251887678986538,0.04833744359948025,-0.02412600430376155,0.013566918921979976,0.018187671374431866,0.20730378251532333,0.007996360351505288,0.03139600577416566,0.039933116617097864,0.019927336876440268,-999.0,0.2558880925155237,0.016660378491701197,0.03397748516361321,-0.01730902263449774,0.030082592581878734,-999.0,0.3221649841097334,0.013702182744065268,0.03125781227878017,0.1722349145279703,0.010588105122495457,0.009330181720192121,0.12038124315386065,0.025577501758903682,0.004628734069547807
HD-171759,0.29651080386276685,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3450044839254496,0.011288170915305696,-999.0,0.14011696898803216,0.007170290570886292,0.05413440939283439,0.15720727352347447,0.02834959887474017,-999.0,0.06788364786695675,0.006172324418273469,0.016684636200091238,0.22481471137618614,0.009139329663657943,0.0345787182702848,0.1498886855379871,0.006070716938912673,0.0726515408806207,0.08095708553171721,0.017543958548984617,-999.0,0.07924290127459693,0.005206320604932959,0.020253576645305686,-0.15349452247695727,0.010805915319669719,-999.0,-0.5739533980122562,0.0024450018636548287,0.034105037678209736,-0.1378736831476879,0.02782917124406976,-999.0,-0.08178800406449221,0.010917309130545852,0.05179511014455818,0.06641525101358484,0.02251621983966753,-999.0,-0.14493695085868594,0.01621301681112549,0.10726240550321021,-0.20855665239472454,0.012322719293318705,0.003126990157354313,0.02593159496576694,0.006446421855886061,0.011061018525513455,0.0884931598693981,0.02040307545987419,-999.0,-0.06152190401197045,0.010002005076985253,0.06687235826887672,-0.21166502844856194,0.019109061141533486,-999.0,0.060173346206823256,0.011194488575841157,0.015622859590994458,0.028649298579625393,0.007975525111340122,-999.0,0.20830597596168623,0.015303809767847282,0.008395806358458963
HD-172211,0.32087358234523844,0.018122345912556608,-999.0,0.05942207694316004,0.015718315825224472,-999.0,0.06863481639780489,0.01884719712204465,-999.0,-0.00646888005233405,0.007807856490744772,0.02108334840675981,0.09439279755430706,0.027909837690886834,-999.0,0.009038057425114016,0.0093419518664252,0.022397505501656288,0.13493904341327667,0.01254302429345785,0.07473099027939753,0.007966808680162155,0.007967815124741123,0.06304140691908582,-0.01543246099810515,0.017115293493234544,-999.0,0.028562830987293744,0.006306278552863385,0.022483087321557894,-0.12197459457889527,0.014614791329399822,-999.0,0.05357002052350081,0.003244169749480307,0.03444494948251371,-0.1259834485568332,0.04016945999381429,-999.0,-0.2036121728298712,0.013027765733293848,0.02749341193536625,0.3132836581872181,0.023380302738494455,0.011257964664947273,0.08120798352882773,0.022337707381149003,0.03463448057326107,-0.02713168124205828,0.013346862559462984,0.02498201443898821,0.19522325499170012,0.008135435099255902,0.043228858857899295,0.0849170314277332,0.019253783807666194,-999.0,0.21542450528559234,0.017448934684669168,0.02780917470368907,-0.02980317704791792,0.032258875542949074,-999.0,0.21855691917797876,0.013259355901500585,0.04245806540893167,0.10307563253623775,0.010638364723678835,0.0007929876586331014,0.07906945666929822,0.0249901912088075,0.009668632967721552
HD-17374,0.255100101692724,0.0179845418781409,-999.0,0.1953577008889159,0.014556653757466528,-999.0,0.20150091872358866,0.01781573859836183,-999.0,0.05384817427480093,0.007775376791124652,0.009831886924284515,0.20068325550391453,0.02581330527795405,-999.0,0.07541842400586499,0.009520627027409382,0.010455450780516684,0.18337975427631625,0.012406222401767229,0.03456326780853572,0.09402459087640239,0.008081759263418262,0.07060655697853906,0.03935821199039313,0.017572890266298425,-999.0,0.0855976310366574,0.006321747722555036,0.028113293151901052,-0.13913607515060644,0.01426133751111194,-999.0,-0.23173043688282025,0.0033658034524139267,0.03465659772652808,-0.1331488639189563,0.039777158354765266,-999.0,-0.14738076416833945,0.013137570307711094,0.041589747810518864,0.20308754089686445,0.02427322494757379,0.07092250580841278,0.013328073181104197,0.022439842350176223,0.05166923305152959,-0.031536680688327504,0.013603437861422915,0.004468105076647132,0.18806011976895387,0.00794385564556076,0.026739163732723684,0.0890887800161283,0.020130264880364037,-999.0,0.2071947191795468,0.016472745595456997,0.04634819746085794,-0.031320232066656684,0.029423885414758,-999.0,0.29590104422836433,0.013735848190556135,0.025988434775191693,0.16490728296519996,0.010580871526551263,0.010132201884940337,0.16502138844156028,0.025486257059364966,0.0018279095417034763
HD-1737,0.43358076487056996,0.016226913750859436,-999.0,0.10119160548388573,0.011276549403676905,-999.0,0.11692198265164899,0.011288170915305696,-999.0,-0.014244661505621203,0.007170290570886292,0.056338161368401515,0.09355504467260756,0.020219523319630422,-999.0,-0.004258634287561815,0.006172324418273469,0.03012626505107126,0.15074460712028637,0.009139329663657943,0.06853136113998223,0.030763450515139054,0.006070716938912673,0.07566965691104231,0.012775093346057864,0.017543958548984617,-999.0,0.0398872433052395,0.005206320604932959,0.03633957249906133,-0.12119388332678194,0.010805915319669719,-999.0,0.05852008685433818,0.0024450018636548287,0.03884896238662603,-0.10598054994335515,0.02782917124406976,-999.0,-0.1467691870251283,0.010917309130545852,0.03857504112514179,0.23166072382253444,0.02251621983966753,0.05562040401729007,0.024921494541870065,0.01621301681112549,0.05435949804934205,-0.10633882774303458,0.012322719293318705,0.008513110383402002,0.11209259691238349,0.006446421855886061,0.045922572150720764,0.12796705104454664,0.02040307545987419,-999.0,0.1671688583579892,0.010002005076985253,0.019104146959319362,-0.0018298660619923135,0.019109061141533486,-999.0,0.09501588510052703,0.011194488575841157,0.00026021043466385035,0.06248568488955819,0.007975525111340122,0.06491517567745109,0.06553535102479675,0.015303809767847282,0.020519860597294007
HD-174295,0.2859659224071953,0.01787359751516667,-999.0,0.1658564203793471,0.013450488493850395,-999.0,0.2098746070582056,0.016463130600954248,-999.0,0.00403673746443034,0.007735492545268562,0.013222838992515638,0.18757136938307384,0.02383633630957346,-999.0,0.09021935789307642,0.00896828369088094,0.02104030977829357,0.23188062280300326,0.01184242218394056,0.05363187714700384,0.13022385335647207,0.00792553725444229,0.08066203068892921,0.01870920678049459,0.018306077751536275,-999.0,0.11460674017645316,0.006183838365748216,0.03774422827077511,-0.1286722462673724,0.013270913459578423,-999.0,-0.30175198338908715,0.003303370291956832,0.052379455218287414,-0.18204091071530448,0.038416560920732416,-999.0,-0.1829862391248651,0.012741478865671525,0.041356920975104065,0.1576157622053429,0.026530645419528594,0.16368640930642053,-0.012776009199719246,0.02114108392829027,0.08106736580478587,0.004353463887758896,0.013702546005353389,0.009729969093873244,0.19669306289544353,0.007472096452947849,0.03608528147314435,0.15320562659653292,0.021545592952855283,-999.0,0.1974372552248991,0.014875692319298786,0.04127540615140382,0.022049439370757762,0.024292944602505764,-999.0,0.29977177305370994,0.0136741988680299,0.006384710426203285,0.18768560308629803,0.010473740014750389,0.003891127081447371,0.09773099121994114,0.023502173961244474,0.02511286267332765
HD-175219,0.3523167249037018,0.017222725088199237,-999.0,0.24471181846676165,0.011394435739404766,-999.0,0.2705701957011453,0.014112079258761337,-999.0,0.07103565330614026,0.007681334900740773,0.00987563288651307,0.23114751754510743,0.02001613872783989,-999.0,0.09328859881187081,0.007939843913198874,0.011383984284817208,0.2591450281744516,0.011051057224619576,0.03405464243651838,0.14439045527336486,0.007320471277399337,0.08508543026758351,0.0588634470557976,0.0192162561597339,-999.0,0.12774873786172436,0.00587515516301404,0.03133127035396828,-0.12695662365028126,0.012384075044694284,-999.0,-0.4486402448281235,0.003048127299604027,0.04078713457614285,-0.15321707576944532,0.034692286478956884,-999.0,-0.09539551403585395,0.011877185827861644,0.051399584991108103,0.26430742468011065,0.027015667859595294,-999.0,-0.06523222796561566,0.01866576657683954,0.1098307085372188,-0.04491509047768776,0.013068281723823027,0.0033182436309492844,0.13835282982515218,0.006999089946003737,0.022979539997807847,0.10433084039200424,0.021619883949859434,-999.0,0.08998045395617031,0.012196581788328062,0.06260983509633793,0.02772412671621738,0.02189892367610269,-999.0,0.2205197252046419,0.012968009431960605,0.020612509714426467,0.15294864248690943,0.009621560321410405,0.017960695554617767,0.1913416132068998,0.0202267238068382,0.008197731199709346
HD-175401,0.3521348662579017,0.022645460422417954,-999.0,0.07577565174020691,0.02206741598744372,-999.0,0.07935897086423978,0.019344822641912857,-999.0,-0.0094291935671246,0.00971155113261026,0.020331319696588836,0.07043612299413246,0.039454566044971905,-999.0,0.000341910012768204,0.008620549934352503,0.021362638314315518,0.1216774720261243,0.012345610658895723,0.06682274653724596,0.0005221931519415954,0.0065487870398306435,0.05698520689024231,-0.013340714341114307,0.014997413806937913,-999.0,0.013184168722425227,0.006250341682976969,0.023624756469873304,-0.13808392517748183,0.014155969175818087,-999.0,0.05074326895505146,0.002497210870078772,0.027155023203169447,-0.11012283611071241,0.04127123504803754,-999.0,-0.1900012337227258,0.029286545321185433,0.022599077566645403,0.2776444847029268,0.019943578743563343,0.014421374179356211,0.057828390208656315,0.02509784583549152,0.03265025092025942,-0.056168978451973356,0.01372211266598384,0.011183874935394847,0.1790312471526588,0.013682712456123033,0.02837588047694212,0.09744844654142545,0.01645727727157846,-999.0,0.20375622002888352,0.01969365170443959,0.019089518346664225,-0.02793158470002291,0.04465753646225933,-999.0,0.2092552647830212,0.011958728210809788,0.055285392684857396,0.09998882049642062,0.01082398492221174,0.001109089344912842,0.08335079416755378,0.020664815661892787,0.0034320836403500185
HD-17793,0.41018527690577467,0.017305944935996218,-999.0,0.0848973962272562,0.011661953532179404,-999.0,0.11293568867816814,0.014384383349308206,-999.0,-0.03678612722339057,0.007688448664205039,0.030386688051235858,0.13729169627623927,0.020514451607769327,-999.0,0.025432296358389714,0.00805946413394583,0.021416980613771456,0.22058499100239393,0.011133480749636847,0.12291331976108016,0.07648064568269111,0.007391673195339848,0.0653452149903651,-0.023228575108664593,0.0191778631972868,-999.0,0.12574313960727662,0.005906508311912923,0.03183963271596021,-0.11458413917106856,0.012461090659152333,-999.0,-0.0437150993682064,0.0030791175196574986,0.03613401873464371,-0.13797737016770772,0.03516512779230369,-999.0,-0.21012673564019868,0.011995792270730176,0.02450381719954694,0.3168838450289862,0.027157532807916347,0.009124224439479856,-0.014318260545622116,0.018931910462271145,0.03238519679076209,0.016245428499042258,0.013145880967468418,0.02472848792247677,0.1373688931828279,0.007049861422320076,0.047455961350658264,0.15346557235853064,0.021627281711030035,-999.0,0.14415778365751364,0.012507232458465564,0.048113733904129416,-0.048873637891907115,0.022089613544555377,-999.0,0.19711899430390392,0.013084231227814668,0.008101542538615086,0.08651491453607407,0.009739869270189879,0.008110671251653427,0.07674554735343841,0.02054535413628441,0.008160229920000421
HD-17824,0.27782819111237833,0.016226913750859436,-999.0,0.0872490919013406,0.011276549403676905,-999.0,0.0883473688993676,0.011288170915305696,-999.0,-0.04522303119112833,0.007170290570886292,0.017254327676365738,0.15738490456066637,0.020219523319630422,-999.0,0.04874143871542196,0.006172324418273469,0.026689414525912197,0.20746023093636026,0.009139329663657943,0.11751818449277641,0.10722593465169132,0.006070716938912673,0.0714539847131875,0.01526348333256558,0.017543958548984617,-999.0,0.1400267776277162,0.005206320604932959,0.04115600365442871,-0.10861844705244159,0.010805915319669719,-999.0,-0.062256739555093726,0.0024450018636548287,0.04373262057569012,-0.1683823185846038,0.02782917124406976,-999.0,-0.23939769991326762,0.010917309130545852,0.026589060778102958,0.367084198177082,0.02251621983966753,0.042666695930380916,0.06362683388741844,0.01621301681112549,0.03188090049736793,0.1241688151846001,0.012322719293318705,0.0222497499747726,0.2725249280380839,0.006446421855886061,0.0469180301237441,0.22222383101634116,0.02040307545987419,-999.0,0.34453360083089357,0.010002005076985253,0.016211965379720666,0.11003790815438522,0.019109061141533486,-999.0,0.370267844555929,0.011194488575841157,0.016162720948562415,0.22996311511499312,0.007975525111340122,0.008092117989742992,0.10468487803634777,0.015303809767847282,0.04672022067390291
HD-179443,0.3348997752552495,0.017433968399187264,-999.0,0.10655807705139886,0.012074134897449034,-999.0,0.13178185988188595,0.01480383409065246,-999.0,-0.032954530560521354,0.007698722442821345,0.014742329475320991,0.14457557147780617,0.021282377115514412,-999.0,0.08154781145668061,0.008236906036122135,0.022671140917467567,0.17087651261635953,0.011259508187560437,0.10436218525089538,0.052556371218154,0.0074968731843344134,0.07158534221109701,-0.06932420861799829,0.019118605811156104,-999.0,0.06881629221768444,0.005953811050245305,0.04353111161553983,-0.11606037729554766,0.012579446782695012,-999.0,-0.173597468494001,0.003125441359258126,0.046364981784067,-0.16866539947894213,0.03589370570761982,-999.0,-0.19296656276625543,0.012175832169926121,0.03232127357079268,0.2256766656606819,0.027374563102560756,0.09223818738945924,-0.04210405887623178,0.01933825873339725,0.0553171419318216,0.011578615364339163,0.01326458405851161,0.021916550151584828,0.15135637459752357,0.007126134421978903,0.04007274628611303,0.11211907128788487,0.021637108143633406,-999.0,0.16209033902608955,0.012983448103234197,0.035542031652008935,0.06401689415472508,0.022383287451185868,-999.0,0.2420103019566661,0.013260799116058099,0.03381459212623297,0.11531088342082713,0.009919195812300916,0.00626700446373793,0.009903464147018662,0.021032303338492757,0.01631113618883752
HD-181517,0.2889478916629213,0.018071575780766846,-999.0,0.10609012948836524,0.015312840932060309,-999.0,0.10946673093806888,0.018496593216033235,-999.0,-0.019159600424571384,0.007797800555017229,0.02520239785517541,0.13106774354868883,0.027178057116854924,-999.0,0.0209176106769526,0.009425215847844724,0.014004917760830628,0.13153164863528866,0.012510982746815108,0.062027613974573965,0.020976799845231587,0.008013951858048011,0.057073991018899636,-0.028795066557372018,0.0172716892322055,-999.0,0.043741212306311734,0.006315861876403334,0.028628611818872943,-0.13380077643411986,0.014512575733930118,-999.0,-0.041861804574320594,0.0032917356834528066,0.03447825113143545,-0.14094178547526354,0.0400584750618718,-999.0,-0.18736525825663358,0.01308782134243427,0.017887229221942545,0.2759858297805967,0.023651898210331826,0.0021675526985966143,0.009057841628834218,0.022415636819940334,0.02473980160422215,-0.05860407994731204,0.013437692620078077,0.016105436006928788,0.16465610374927991,0.008078170746779051,0.035791489679939316,0.06867458666317611,0.01953377661270041,-999.0,0.10125220065575968,0.017130031282046994,0.030072908269704268,-0.097254376060594,0.03136697837962073,-999.0,0.1847714896269479,0.013442705420892636,0.040345488902497915,0.07983542621645492,0.010619565902035348,9.822186977529596e-5,0.051510286650513847,0.025230942510599572,0.0076893159428254795
HD-182893,0.2400985398200736,0.01742420595869882,-999.0,0.13744793324167504,0.012042676973186867,-999.0,0.10839403226908673,0.014771825727998832,-999.0,-0.006998515191074181,0.007697967280972953,0.01968642005468212,0.15720727352347447,0.02834959887474017,-999.0,0.01984844371466959,0.008223641449257992,0.007508814933656992,0.13765237267395572,0.01124992987367093,0.05859788751634982,0.03351270716497748,0.007489021941539206,0.05901542852264168,0.005834741133601634,0.01912313264158677,-999.0,0.04992559416651057,0.005950242958636225,0.02590355179825247,-0.12607877797055442,0.012570426633400685,-999.0,0.03354059950399266,0.003121964830438622,0.03438716925190252,-0.1037519890002204,0.03583809885458274,-999.0,-0.19377165467581212,0.01216220479192581,0.026873032825661863,0.2606712723285393,0.02735805500881801,0.012828339791117013,0.04974431137007032,0.01930740812840085,0.03557736819471077,-0.023842803230862047,0.0132555610349588,0.018149007670980162,0.18862471849096255,0.00712039568922492,0.02913616402038858,0.06109477936237698,0.021636425183147092,-999.0,0.12206667418305746,0.012947201707624275,0.014215848456217747,-0.07259172525879895,0.022360879812093584,-999.0,0.1942701421880458,0.013247429144521714,0.03762392801849243,0.08626372309884806,0.009905635475693954,0.024955192662934757,0.05479384898449347,0.020995306217273614,0.012043125928704955
HD-18293,0.3832995251230594,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19036790169035334,0.011288170915305696,-999.0,-0.04165736234321016,0.007170290570886292,0.0042330868261350055,0.15720727352347447,0.02834959887474017,-999.0,0.010451179404354173,0.006172324418273469,0.0333377048136181,0.08502074186438735,0.009139329663657943,0.032892761482059024,0.008417584244464538,0.006070716938912673,0.14793379002113613,-0.09928983335045004,0.017543958548984617,-999.0,0.09225115056340016,0.005206320604932959,0.05519240296345675,-0.16673796071171532,0.010805915319669719,-999.0,0.03641776446766208,0.0024450018636548287,0.10898010587546067,-0.12731464646446733,0.02782917124406976,-999.0,-0.5175781592827766,0.010917309130545852,0.14307931656700024,0.039853645942392005,0.02251621983966753,0.037523366363947874,-0.05598492137708683,0.01621301681112549,0.12368973265939087,-0.07666315141971879,0.012322719293318705,0.014355076426967926,-0.153252419376674,0.006446421855886061,0.06650742476973358,0.07645923320509518,0.02040307545987419,0.022002929390823038,0.28343692476406024,0.010002005076985253,0.1604763073495293,-0.08934726539199588,0.019109061141533486,-999.0,-0.007091163017428903,0.011194488575841157,0.0895029827013457,-0.11797500381247325,0.007975525111340122,0.004590937195366525,-0.05388941707689527,0.015303809767847282,0.008489033320641624
HD-18322,0.19303672291052384,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21472198542709284,0.011288170915305696,-999.0,0.03902324169997959,0.007170290570886292,0.013130403558311387,0.15720727352347447,0.02834959887474017,-999.0,0.058284645376415464,0.006172324418273469,0.010245504791250342,0.17437176665489693,0.009139329663657943,0.015064728394652109,0.08581417371779582,0.006070716938912673,0.03389596895356607,0.0368222959226083,0.017543958548984617,-999.0,0.06123779698887581,0.005206320604932959,0.011520138407971567,-0.12443281351165128,0.010805915319669719,-999.0,-0.17209422033061747,0.0024450018636548287,0.02695009913552491,-0.14199402795523122,0.02782917124406976,-999.0,-0.20175229024037636,0.010917309130545852,0.0018079869099040516,0.1925275409770923,0.02251621983966753,0.03658236654629428,0.03086773893734593,0.01621301681112549,0.017319169983302417,-0.056353347616202504,0.012322719293318705,0.007356102869005626,0.1657699951008402,0.006446421855886061,0.011719800430525451,0.13137897548636543,0.02040307545987419,-999.0,0.17019546656182832,0.010002005076985253,0.006876279757437945,-0.025944268911908513,0.019109061141533486,-999.0,0.2719226144814163,0.011194488575841157,0.023363146125106114,0.14054799821081349,0.007975525111340122,0.011920955233843969,0.11887302017853682,0.015303809767847282,0.002115004255049291
HD-188114,0.25150463955727165,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.235633793948482,0.011288170915305696,-999.0,0.04494163542116236,0.007170290570886292,0.03639186346003865,0.15720727352347447,0.02834959887474017,-999.0,0.08159880650962595,0.006172324418273469,0.017995844223136555,0.19004836690131,0.009139329663657943,0.015456244119727824,0.12426045960478946,0.006070716938912673,0.07330478703336227,0.043408046543280565,0.017543958548984617,-999.0,0.08031639936953322,0.005206320604932959,0.017069464300897674,-0.12002165844768176,0.010805915319669719,-999.0,-0.41776954379994524,0.0024450018636548287,0.039290488852041096,-0.1802388882279332,0.02782917124406976,-999.0,-0.19778838236609897,0.010917309130545852,0.0419610330790913,0.13525839113637197,0.02251621983966753,0.1703029369706717,0.014500279355684029,0.01621301681112549,0.07403289948391807,-0.015157241474248365,0.012322719293318705,0.0015276221195265516,0.23268789415732793,0.006446421855886061,0.017737104968152066,0.15613656907243711,0.02040307545987419,-999.0,0.25063481327130077,0.010002005076985253,0.03531139487746962,0.1467835257712905,0.019109061141533486,-999.0,0.3964610801784909,0.011194488575841157,0.018351175408641087,0.22824067063944148,0.007975525111340122,0.005013987309555545,0.20134201659365628,0.015303809767847282,0.00940508835965323
HD-18885,0.25312008434195427,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.13143768371773065,0.011288170915305696,-999.0,0.00017235409675946112,0.007170290570886292,0.02346141268650135,0.15720727352347447,0.02834959887474017,-999.0,-0.016906275319393003,0.006172324418273469,0.004964276999141762,0.12498941801262231,0.009139329663657943,0.020502845090143912,-0.003398295427054894,0.006070716938912673,0.038103304143470317,-0.012954809699094641,0.017543958548984617,-999.0,0.008887970493526853,0.005206320604932959,0.015846952291171095,-0.14591476244001683,0.010805915319669719,-999.0,0.035995663945208436,0.0024450018636548287,0.024950788047636053,-0.09249524857866882,0.02782917124406976,-999.0,-0.22985055175857155,0.010917309130545852,0.038357416170290495,0.11157973307608864,0.02251621983966753,0.058745552525499525,-0.03711104863308812,0.01621301681112549,0.06469576600254202,-0.19501202529602968,0.012322719293318705,0.006228533046943429,-0.00012075833474460562,0.006446421855886061,0.011825901834749665,0.015177922307143474,0.02040307545987419,-999.0,0.02100538954211116,0.010002005076985253,0.003941089434917944,-0.09071222946462905,0.019109061141533486,-999.0,0.04028775467178946,0.011194488575841157,0.002816035383499192,-0.018132321300100514,0.007975525111340122,0.004129433063522543,0.034568187479687935,0.015303809767847282,0.013744517511614505
HD-189005,0.45989715497350414,0.016226913750859436,-999.0,0.11421622747039478,0.011276549403676905,-999.0,0.15396007765211145,0.011288170915305696,-999.0,-0.0021360988819799642,0.007170290570886292,0.015486822145698976,0.15586520153174643,0.020219523319630422,-999.0,0.07497079974592591,0.006172324418273469,0.024427389042967075,0.24032592046538404,0.009139329663657943,0.09296131572966,0.11403494625706585,0.006070716938912673,0.06572351258495104,0.012518478953280732,0.017543958548984617,-999.0,0.1483150650665458,0.005206320604932959,0.05005875422767662,-0.1526430232437902,0.010805915319669719,-999.0,-0.25353189193111814,0.0024450018636548287,0.04829857813627961,-0.18244611025886204,0.02782917124406976,-999.0,-0.20278782129142303,0.010917309130545852,0.06297086395287992,0.371955172067638,0.02251621983966753,0.2985605062986704,0.18375880199716133,0.01621301681112549,0.0909937930303028,0.1666540916538674,0.012322719293318705,0.010686693633189026,0.3330110151643919,0.006446421855886061,0.018048380282717297,0.2401656371717672,0.02040307545987419,-999.0,0.4009454587196789,0.010002005076985253,0.036563989387033285,0.13906191893483044,0.019109061141533486,-999.0,0.4165999301633839,0.011194488575841157,0.022656229015637047,0.28399804092546094,0.007975525111340122,0.0208601104561304,0.15258134241094073,0.015303809767847282,0.01956289195240174
HD-190056,0.38588229506293414,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.5771760054166404,0.011288170915305696,-999.0,0.3049537311140605,0.007170290570886292,0.09564711758801561,0.15720727352347447,0.02834959887474017,-999.0,0.2570289291050161,0.006172324418273469,0.03762981286467646,0.3220976223789953,0.009139329663657943,0.06111717733912742,0.37390213038762066,0.006070716938912673,0.09354533584425902,0.23791726563964444,0.017543958548984617,-999.0,0.19784935139261414,0.005206320604932959,0.03705153564892721,-0.08420995524886488,0.010805915319669719,-999.0,-0.7870263647765436,0.0024450018636548287,0.0635082357483737,-0.11813474295590298,0.02782917124406976,-999.0,0.1768752543020747,0.010917309130545852,0.10069264785776288,0.3480908086486449,0.02251621983966753,-999.0,-0.08066831075041458,0.01621301681112549,0.1491410771385184,-0.020801982945471656,0.012322719293318705,0.0036901888293865708,0.21753550168759223,0.006446421855886061,0.03626985826791732,0.3806639851560738,0.02040307545987419,-999.0,-0.2536079981730771,0.010002005076985253,0.036414875548534384,-0.1234439261326945,0.019109061141533486,-999.0,0.023245486035061075,0.011194488575841157,0.06401075445315188,0.0402810862833749,0.007975525111340122,-999.0,0.31866038015808185,0.015303809767847282,-999.0
HD-192947,0.25809980942732813,0.016226913750859436,-999.0,0.09768253169172221,0.011276549403676905,-999.0,0.09907555614823389,0.011288170915305696,-999.0,-0.038418199722308324,0.007170290570886292,0.03399028417785005,0.12653135303629504,0.020219523319630422,-999.0,0.03968137312449147,0.006172324418273469,0.019524828428185603,0.18949934051191653,0.009139329663657943,0.08965361132506931,0.06473123656059482,0.006070716938912673,0.06535088983289036,0.01722050266690521,0.017543958548984617,-999.0,0.08530818482221147,0.005206320604932959,0.027161489118934873,-0.11384477685271245,0.010805915319669719,-999.0,-0.0057477578237585675,0.0024450018636548287,0.03887309717774628,-0.13588797688241372,0.02782917124406976,-999.0,-0.20850909471258405,0.010917309130545852,0.014799394093626914,0.33233331129587435,0.02251621983966753,0.006091483567544798,0.06978541484210127,0.01621301681112549,0.026168543911405797,0.01323940947184686,0.012322719293318705,0.017343166148578608,0.2377678609188114,0.006446421855886061,0.0425213331013744,0.053870956846114856,0.02040307545987419,-999.0,0.22410750756237258,0.010002005076985253,0.016380740658101967,-0.07468652548476863,0.019109061141533486,-999.0,0.24941305549646642,0.011194488575841157,0.005897045218095753,0.15097007410585114,0.007975525111340122,0.018280703049018937,0.10154619768274065,0.015303809767847282,0.002119424245296521
HD-193721,0.5819762832420481,0.022667368138844003,-999.0,0.08390329564853725,0.02221355858290487,-999.0,0.10479442627533796,0.019415888940777892,-999.0,-0.026680645806002712,0.00977736715856621,0.028447503256436604,0.029697286498701292,0.039742677057465814,-999.0,0.03584809569383814,0.008610533306318205,0.03754405252511749,0.14713766342100187,0.012372688012141551,0.09438096475032087,0.01656144293046947,0.00653593714068576,0.05531190151654042,0.04455760863670344,0.014946171224725783,-999.0,0.04844906906315858,0.006260230767905708,0.030439763616071064,-0.14168207953550604,0.014220475251921874,-999.0,-0.06545467825219164,0.0024957403423973455,0.03492861159998092,-0.15440278985902145,0.04115072221625428,-999.0,-0.20173137779202,0.029433673729849272,0.0663809854750445,0.3854404595477209,0.01985710821039599,0.09463093677282208,0.09552918924626659,0.02516481677154317,0.025078109281227588,-0.016133680144812867,0.013745285586599923,0.015234667672491204,0.2116242479537456,0.013769034571842498,0.038847861547317536,0.08385985935348694,0.016461097749528707,-999.0,0.6070220418033248,0.019678308532757115,0.010456439228043568,0.07568184040839698,0.04483578577423267,-999.0,0.40306459045510623,0.011998209003793997,0.07579496829190879,0.20918889301377547,0.010807587222617942,0.01541958742325894,0.08091257475721256,0.020555872247233327,0.015303463921769768
HD-196171,0.2590676273076948,0.016226913750859436,-999.0,0.1856325471958317,0.011276549403676905,-999.0,0.1779385711027909,0.011288170915305696,-999.0,0.037139524222373044,0.007170290570886292,0.005586033985152,0.18639944170892803,0.020219523319630422,-999.0,0.06737090983909341,0.006172324418273469,0.0036988664679779245,0.16539476801987957,0.009139329663657943,0.0388537993201791,0.07702294320897313,0.006070716938912673,0.05902319579236567,0.032830099289056835,0.017543958548984617,-999.0,0.07536551783387074,0.005206320604932959,0.02626674105010605,-0.11786894592343772,0.010805915319669719,-999.0,-0.19651274997593332,0.0024450018636548287,0.02897697780310017,-0.14799495901173004,0.02782917124406976,-999.0,-0.15519873002679746,0.010917309130545852,0.024229682050986037,0.25872231544531765,0.02251621983966753,0.05459673616923583,0.05063485179044305,0.01621301681112549,0.038784254653884326,-0.026657648292890468,0.012322719293318705,0.012065215637958319,0.2096155859337731,0.006446421855886061,0.02397658166616222,0.08461057057166882,0.02040307545987419,-999.0,0.21376944501622044,0.010002005076985253,0.028113385477392366,0.014484423762650411,0.019109061141533486,-999.0,0.2938182016055295,0.011194488575841157,0.029842146179739924,0.1667899343855332,0.007975525111340122,0.0023667954790802387,0.1434364412076136,0.015303809767847282,0.008860111118093233
HD-198232,0.3457872191543097,0.016226913750859436,-999.0,0.09391499399029128,0.011276549403676905,-999.0,0.11530146727318828,0.011288170915305696,-999.0,-0.002077596244602159,0.007170290570886292,0.016224880389530398,0.12184237631969036,0.020219523319630422,-999.0,0.026855038285716296,0.006172324418273469,0.013572420417388544,0.15794832079503435,0.009139329663657943,0.06365844794696174,0.07248414383155208,0.006070716938912673,0.06661538625337493,0.023498612065538993,0.017543958548984617,-999.0,0.06272047206134101,0.005206320604932959,0.026407101357760997,-0.10071622306059308,0.010805915319669719,-999.0,-0.10219013850264363,0.0024450018636548287,0.029370703391096275,-0.1685495840200974,0.02782917124406976,-999.0,-0.18576154349755003,0.010917309130545852,0.024798208354998085,0.33796839206119494,0.02251621983966753,0.0792562059362818,0.11668698208592342,0.01621301681112549,0.013337616012090665,0.048049676904583935,0.012322719293318705,0.0016105206372624822,0.2528739146690935,0.006446421855886061,0.03896276580858368,0.23904597587918924,0.02040307545987419,-999.0,0.4284885326980113,0.010002005076985253,0.009047994123209113,0.15435015372763533,0.019109061141533486,-999.0,0.3700425609914265,0.011194488575841157,0.04263786496449221,0.23126491177785982,0.007975525111340122,0.007793942572898088,0.1416498810152264,0.015303809767847282,0.0006589312911459144
HD-199951,0.36426651078070654,0.016226913750859436,-999.0,0.05845566954120576,0.011276549403676905,-999.0,0.10836507871003034,0.011288170915305696,-999.0,-0.054945659834088556,0.007170290570886292,0.031215891163017595,0.1027253778091694,0.020219523319630422,-999.0,0.07668081147252434,0.006172324418273469,0.0226559293527481,0.2934085510622725,0.009139329663657943,0.17343200429583092,0.12984683174859543,0.006070716938912673,0.0826001355872668,-0.017819215963249146,0.017543958548984617,-999.0,0.17629609098944324,0.005206320604932959,0.03006028042725446,-0.08575334549730479,0.010805915319669719,-999.0,-0.119966362522484,0.0024450018636548287,0.05922558858146194,-0.15023423817575826,0.02782917124406976,-999.0,-0.24270101074923392,0.010917309130545852,0.06748535171440125,0.33525278598062974,0.02251621983966753,-999.0,0.08323402865381946,0.01621301681112549,0.037604705888703766,0.14817729259280482,0.012322719293318705,0.006828217135322626,0.250316560270463,0.006446421855886061,0.04933067931353183,0.3177837756172199,0.02040307545987419,-999.0,0.43443511352669384,0.010002005076985253,0.0007285744854038934,0.10340495925017484,0.019109061141533486,-999.0,0.4109996027972831,0.011194488575841157,0.018754186591102062,0.25301534381138097,0.007975525111340122,0.019335336449007978,0.09988167554709089,0.015303809767847282,0.035499505207735246
HD-20037,0.3158409778487279,0.017391220291728012,-999.0,0.05115922663028158,0.011936418713792992,-999.0,0.09384142101553003,0.014663702939113316,-999.0,-0.04637340736588588,0.00769538135076364,0.012462277693311088,0.16792062915793873,0.021025783315166136,-999.0,0.05311516050816757,0.008178504477398532,0.021838327386947215,0.24200852301079342,0.011217527851259557,0.1431610943491182,0.10931677861452807,0.0074622919017859534,0.05723859612519254,-0.018732955225818387,0.01913841816406914,-999.0,0.15733526027056766,0.005938139715060539,0.03206604435589091,-0.11433758106785061,0.012539942875712914,-999.0,-0.10786953910461963,0.003110150803280507,0.05099113036550267,-0.1750796277463653,0.035650272048237105,-999.0,-0.21242379782610843,0.012116036994363814,0.037472344994844746,0.31225628609551137,0.027302230644837028,-999.0,0.04884498012368435,0.019203001445415254,0.06092176649093682,0.11789914912575147,0.013225038727958466,0.027591553665241443,0.23898382423327547,0.007100911224664385,0.021523079767566164,0.27053117988079123,0.02163403652383566,-999.0,0.27880404085434973,0.01282465090742602,0.03730367090692742,0.14817553049334012,0.022285184522052085,-999.0,0.34682619045539376,0.01320213952960055,0.015168325307079757,0.22926084456838153,0.00985967785818347,0.012477972530602358,0.09837902998062208,0.020870135164299378,0.04166283310347467
HD-200763,0.2785151399399811,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1257225542920093,0.011288170915305696,-999.0,0.02140841107568392,0.007170290570886292,0.003950544989243685,0.15720727352347447,0.02834959887474017,-999.0,-0.0008517808321533635,0.006172324418273469,0.00678171933501402,0.11244977535515788,0.009139329663657943,0.02605945778410644,0.016597203301309822,0.006070716938912673,0.02569530878529784,0.005857100451419517,0.017543958548984617,-999.0,-0.010166864156760429,0.005206320604932959,0.014053967827728771,-0.14495420458123653,0.010805915319669719,-999.0,-0.07623284612955239,0.0024450018636548287,0.019129357692605056,-0.14602322667347856,0.02782917124406976,-999.0,-0.26439840409359244,0.010917309130545852,0.024582537881845067,0.21312063453922514,0.02251621983966753,0.029064293782865902,0.0837049824686371,0.01621301681112549,0.038602628416290766,-0.08286609278795154,0.012322719293318705,0.004216865504994074,0.17069467449794573,0.006446421855886061,0.015927491529608817,0.11805280759502701,0.02040307545987419,-999.0,0.3000995445942789,0.010002005076985253,0.022277943347008916,0.03431020949844055,0.019109061141533486,-999.0,0.313232343265479,0.011194488575841157,0.043510636536550684,0.15136064194092982,0.007975525111340122,0.0032395450807363446,0.0968849174937286,0.015303809767847282,0.005092485709270261
HD-201381,0.23904268476370039,0.01789362174739378,-999.0,0.11547000833473009,0.013509963961350792,-999.0,0.11116350540124353,0.01655597244171837,-999.0,-0.0015125705332671088,0.007737315164381749,0.013892488178430699,0.14223554576344366,0.023945997467115062,-999.0,0.0651278236945393,0.009012046305662783,0.022056355429514132,0.15148151909419383,0.011878667528771081,0.07555724705759961,0.07227205918483312,0.007950520286642658,0.05420065571341036,0.011384434533050047,0.018221036879506457,-999.0,0.07500207181903637,0.006199590667043147,0.03421155932232382,-0.10885684977041254,0.013324934025245233,-999.0,-0.05421176021790064,0.003313012758854046,0.037210222288100746,-0.15459764740350845,0.03853310121732198,-999.0,-0.20408398573414477,0.012763745583696993,0.03499777178734975,0.3405749945699839,0.026366878492793237,0.023819125483327375,0.07004863823313823,0.021255139749023794,0.0297354897242047,0.061371754514923715,0.013724347884005136,0.024516588548273342,0.2630275031161444,0.007493998375294077,0.0316370269348818,0.16831804779679604,0.021532140994420988,-999.0,0.22648833645308353,0.014980806619636283,0.01414651663422771,0.07727733597144049,0.024451157668284238,-999.0,0.31982630578795845,0.013678482820938356,0.02312943548736006,0.20117395413619366,0.01049227580411596,0.012763733859431747,0.12577907701190114,0.023677611326335075,0.005053033061164912
HD-201852,0.2955937013715118,0.01788658505687131,-999.0,0.12374597222709555,0.013489059604825725,-999.0,0.14850640120240294,0.016523337506173772,-999.0,0.011061429852105287,0.0077366822025409275,0.004769757520382021,0.16178487969801797,0.023907449394974013,-999.0,0.0717231459487497,0.008996714746261944,0.014216729150114765,0.16748278201477262,0.011865989463808227,0.050477132049472406,0.08254630138771687,0.007941780236237738,0.05726672554992216,0.017292418963355483,0.018250930657231875,-999.0,0.07781524922672958,0.00619406691846958,0.03249486057537059,-0.1184872894993973,0.01330594741258307,-999.0,-0.1550651230186016,0.0033096382774204505,0.032242113041953825,-0.14456148804828967,0.038492134219759215,-999.0,-0.1875192858609282,0.012755935629432034,0.023116035871841127,0.31127885294945545,0.026424454350688777,0.07428398575538181,0.09727084120579965,0.021215104111719597,0.04749215785453832,0.04500189213542921,0.013716708674545924,0.013999283320674644,0.2336913690389078,0.007486335102691226,0.027857348810646658,0.1310065603123714,0.021536874906925067,-999.0,0.22717108122141202,0.01494391557704706,0.03442720902038801,0.024419856362850434,0.024395541211945194,-999.0,0.3203578873989784,0.01367699176070021,0.02443327174290163,0.19532356704957557,0.010485844649099383,0.00583306004776088,0.12248565758117161,0.023615989248285608,0.014891135872024203
HD-204381,0.31395799740572794,0.017332551630331726,-999.0,0.07079772072644372,0.011747552465544911,-999.0,0.08876093232251056,0.014471502263900109,-999.0,-0.04361591874371075,0.007690650229569053,0.009363589923073535,0.11451477778352971,0.020673915344138993,-999.0,0.05698980869358401,0.008096978474151249,0.02712758572843554,0.16797317031557335,0.01115974825282043,0.10400462200187197,0.0698144396504028,0.007413949835409661,0.05431631414711389,-0.016951156636249562,0.019165567137826127,-999.0,0.09422251881534394,0.005916430944899372,0.048931688701093934,-0.12074592659597459,0.012485700302203482,-999.0,-0.10142604939073142,0.0030888773063529064,0.03803210694278969,-0.17727136707364377,0.03531643014849855,-999.0,-0.22222695701961126,0.012033448680072037,0.029771942628037774,0.33433826420363777,0.027202744424930703,0.06248149224111588,0.049907548528251314,0.019016672945606487,0.05568395396226053,0.052863015799918936,0.013170617770615347,0.033083134021372196,0.236009571145832,0.007065894851428043,0.03625406536983189,0.1624564948511028,0.021629478980901697,-999.0,0.22245866049978064,0.012606364984308647,0.030376772725734524,0.1413936712122349,0.022150615050403024,-999.0,0.3269506446278397,0.01312114778281275,0.007285350426466446,0.2101584218080032,0.009777405132695217,0.004584228343485666,0.09130054162613022,0.020646873822925398,0.03389843889654532
HD-20894,0.3706581721951383,0.016226913750859436,-999.0,0.07484777571775086,0.011276549403676905,-999.0,0.08893682839176559,0.011288170915305696,-999.0,-0.03124644582925551,0.007170290570886292,0.006627169963617187,0.09626312486216326,0.020219523319630422,-999.0,0.04097023914653647,0.006172324418273469,0.024419288221563595,0.20478229441318396,0.009139329663657943,0.11451581745376162,0.09099850316586287,0.006070716938912673,0.054921698486033455,-0.013450916299211801,0.017543958548984617,-999.0,0.1202059038128005,0.005206320604932959,0.03181485453707626,-0.1334992696435635,0.010805915319669719,-999.0,-0.10602424970718571,0.0024450018636548287,0.035306167201129536,-0.15004999601115232,0.02782917124406976,-999.0,-0.22799793902085996,0.010917309130545852,0.04664150652694817,0.2657565750439317,0.02251621983966753,-999.0,0.049376223548145415,0.01621301681112549,0.05066877675852038,0.06806959915108246,0.012322719293318705,0.029065843521448687,0.22881851443457715,0.006446421855886061,0.019798241288828206,0.20935276198795405,0.02040307545987419,-999.0,0.30489608966376125,0.010002005076985253,0.03409476341948689,0.1391463764044807,0.019109061141533486,-999.0,0.35376215664617083,0.011194488575841157,0.026765683911977704,0.22444904919245875,0.007975525111340122,0.009904983987394061,0.10089885852727144,0.015303809767847282,0.04424969033595748
HD-21011,0.2807524756139601,0.01806445506973615,-999.0,0.17113920048582199,0.015256030501983701,-999.0,0.17092114591194918,0.018447440374693796,-999.0,0.02553910044510499,0.007796279552840724,0.00884284045768376,0.20038912123041341,0.027075424744671672,-999.0,0.07186515142484506,0.009436850024333905,0.005105312316040722,0.17686201912967425,0.012506176356220679,0.04419140669258729,0.09618719482758524,0.008020331632015364,0.057848177331489406,0.02294197987891322,0.01729362295984829,-999.0,0.08469928348850764,0.0063171293832875435,0.02543236704548595,-0.11937401503800715,0.014498247795972181,-999.0,-0.2139244601668524,0.0032983456858630966,0.03304875852256799,-0.15525535700770754,0.04004290353914697,-999.0,-0.15961304897179596,0.01309563819670967,0.02798660929139094,0.25564076154784543,0.02368999774754797,0.05503762824952471,0.047334142725532755,0.02242616079259555,0.05286118431292123,0.006675009290357581,0.013450360100242167,0.011505924364303123,0.2104582827060868,0.008070168342525875,0.0204978080520933,0.09837021340641328,0.019572603231083115,-999.0,0.20845505571555367,0.017084839289579615,0.03236334359830027,0.07377439033965572,0.031241876541842864,-999.0,0.30806584083089816,0.01346818464969457,0.02908715073346529,0.17446168073840373,0.010616728169072104,0.016319467991288916,0.1285761991083611,0.025264704648964607,0.004764983802750408
HD-21430,0.3497753823057669,0.016239889989915136,-999.0,0.18984996002631715,0.011295214183904646,-999.0,0.22602817658533636,0.011566946931946924,-999.0,0.030943490970669285,0.007316130510706128,0.00837894932653284,0.20133347667350254,0.020229938711716182,-999.0,0.1153666392773787,0.006350952508655682,0.011759630629770045,0.26678009176559947,0.009449431058027206,0.06662684236591564,0.16720800470465003,0.006242269679250187,0.07040141722065482,0.05543914474653644,0.017899676732004797,-999.0,0.15768787045274035,0.005339852049182155,0.03876193606074842,-0.13210501981695433,0.011397209014971172,-999.0,-0.4603641368161232,0.0025296899256609163,0.037408635003979736,-0.16255906498501804,0.028846405504039593,-999.0,-0.15762714079277262,0.010936587020575228,0.06754522558706649,0.35440647686878035,0.022994713023150128,-999.0,-0.04502750463691829,0.01622600416382766,0.12013082103881895,-0.00207070967425102,0.01241704538557539,0.002752525824859923,0.15560986246629918,0.006479016264122219,0.029389784984692774,0.10676232516546069,0.02063835814990171,-999.0,0.14385525224229692,0.010321996972485781,0.06284218975434377,0.024278290289654447,0.019446883786842267,-999.0,0.2988724322419813,0.011510211926471158,0.007996693462357384,0.21074360500303974,0.00829354476053203,0.007664878312184931,0.24107869480472305,0.015783357651361688,0.0068467749179185605
HD-220009,0.3726953925859753,0.016463650373266518,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.554617556681948,0.011753641963569345,-999.0,0.31300800404586865,0.0074126125946782,0.10035814794352191,0.15720727352347447,0.02834959887474017,-999.0,0.2832982091987452,0.006595486282096785,0.03811049105966991,0.2743125905990851,0.009719727792228516,0.06740180039904184,0.3839046202731131,0.006390896861005425,0.0873851652521801,0.22723815039759,0.018218978243316187,-999.0,0.1849081301227395,0.005437074007222092,0.033776161086721865,-0.07713765695536279,0.011668506153406935,-999.0,-0.8920868449943924,0.002623169726796922,0.07456638519553178,-0.10964654737401536,0.02970397122056282,-999.0,0.174231762821185,0.011152831484935205,0.07515896149602064,0.4998975835028189,0.024055559297463756,-999.0,-0.0029014868269870986,0.016795999392382424,0.1624131303501851,0.06619382582432132,0.012520484135272182,0.003149626975567558,0.31822967221160325,0.0065893038437444,0.026563066751996278,0.4430746255508058,0.02081478401163075,-999.0,-0.20559185962363943,0.010598060108699724,0.026567626488762902,-0.21745460082523604,0.019913422498431848,-999.0,0.0312306380505194,0.011750689046370314,0.05411424137949932,0.03231013687171713,0.00855607745984958,-999.0,0.347653332715949,0.016428830739124392,-999.0
HD-22231,0.27719749796794124,0.016615899631221894,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1958400480955704,0.011842897203954664,-999.0,0.02297301038025231,0.00745730696341523,0.032155227462341285,0.15720727352347447,0.02834959887474017,-999.0,-0.003928286733718204,0.006731384590537108,0.002245896230937093,0.15420752372295388,0.00986144080908113,0.033549880811887076,0.026347623665466762,0.006466013293210283,0.08228050455546351,0.023383734193898942,0.01838898536183341,-999.0,0.015657940883814066,0.005483336978966012,0.020037173133360398,-0.15133987546921057,0.011772131708572603,-999.0,0.07714845223065092,0.002673791867654524,0.03401685998139506,-0.04841404558784079,0.030152334833745673,-999.0,-0.219842032673165,0.011295459802497118,0.05464293029976552,0.07499624733000844,0.024508969720228937,0.07642454027145239,-0.02271456146887202,0.017182502017246266,0.10707268548337122,-0.21148089145384086,0.012577811932191485,0.011115340052279873,-0.007719229267332428,0.0066589951405335735,0.010613823759335757,0.01000562114472947,0.020903336968784558,-999.0,0.04246767716401826,0.010735379186330182,0.030981193716363285,-0.14788417685280608,0.020187506712583486,-999.0,0.04781751201263573,0.011871577063176155,0.0035126891439942465,-0.03810130023484988,0.008691071425638614,0.030433118305093945,0.03683727967830402,0.016801871768513617,0.011217223497068822
HD-22409,0.298047525094344,0.016226913750859436,-999.0,0.14908053856711412,0.011276549403676905,-999.0,0.18170690589216498,0.011288170915305696,-999.0,-0.009116488629552943,0.007170290570886292,0.007638553832417877,0.1749416198488683,0.020219523319630422,-999.0,0.09849033949056664,0.006172324418273469,0.018906477870294182,0.23283387495962238,0.009139329663657943,0.07129678005875509,0.1424286697599752,0.006070716938912673,0.061583726171159425,0.008557563980268912,0.017543958548984617,-999.0,0.134175945084063,0.005206320604932959,0.03950453165148499,-0.11768079730286324,0.010805915319669719,-999.0,-0.3169795071449682,0.0024450018636548287,0.04753332827688963,-0.19431559311150387,0.02782917124406976,-999.0,-0.2099934066874573,0.010917309130545852,0.0472644249853773,0.22560545792135814,0.02251621983966753,0.20553536188347196,0.015587281014987908,0.01621301681112549,0.09424741260716252,0.05992465216545745,0.012322719293318705,0.019485111882525694,0.23384669310667633,0.006446421855886061,0.026912591079349804,0.12972806781898477,0.02040307545987419,-999.0,0.22669404673536578,0.010002005076985253,0.048179849520497,0.16915683445135038,0.019109061141533486,-999.0,0.3881147099805032,0.011194488575841157,0.007236398710141223,0.2530194398281288,0.007975525111340122,0.0037986821719636354,0.16085101801292262,0.015303809767847282,0.006104092163150346
HD-225197,0.3298614560612022,0.01762323056306711,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17189876220228945,0.015425120727728735,-999.0,0.009973419401841578,0.007712454800118481,0.026104965852424184,0.15720727352347447,0.02834959887474017,-999.0,-0.008583474588542306,0.008486022482863932,0.008026396982629528,0.1282524198311734,0.011444206477450852,0.020684288466147376,0.0005616821224934121,0.007644087773854433,0.03667222090740793,-0.010737495183949751,0.019030585405966693,-999.0,0.015170793340624524,0.006021746315852439,0.019902900266629022,-0.15141643863335133,0.012754158065512104,-999.0,0.03586372015281838,0.003191095447779392,0.02383003709085439,-0.09287019586426318,0.03697330599281377,-999.0,-0.1770689010299471,0.012436798795521118,0.03407940829482219,0.0914750534363499,0.027693621803609084,0.06577523937515421,-0.06921868113738411,0.01993171820292389,0.05957537170649388,-0.2222303939162026,0.013438578409188011,0.010552976881975153,-0.02955260973137199,0.007234898616942794,0.00928571041313398,-0.013696178394491686,0.02164818290412932,-999.0,-0.02239981698245235,0.013684152200356558,0.004326710051995891,-0.12524937692288787,0.022818131435725402,-999.0,0.0073521284205327435,0.013516963068293876,0.005472978794044587,-0.040160956053113483,0.01017836036178373,0.015800205830601897,0.014245531017895899,0.021745270244681463,0.01916361453827773
HD-22663,0.12248265074336734,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23262447293788613,0.011288170915305696,-999.0,0.019422731240347824,0.007170290570886292,0.041251778244457304,0.15720727352347447,0.02834959887474017,-999.0,0.02823448743929629,0.006172324418273469,0.04768821079237122,0.20722527179476602,0.009139329663657943,0.05523521226489774,0.11215986783434101,0.006070716938912673,0.1339789812227218,-0.09231098178307301,0.017543958548984617,-999.0,0.055503381340837404,0.005206320604932959,0.05244520423648494,-0.10310752086808522,0.010805915319669719,-999.0,-0.14827913343893234,0.0024450018636548287,0.05928165839267289,-0.2905435651782549,0.02782917124406976,-999.0,-0.40615667219128776,0.010917309130545852,0.23834348797602356,0.23491809077855005,0.02251621983966753,0.0545729222911199,0.07446740201421143,0.01621301681112549,0.02672948447704775,0.04942467258393131,0.012322719293318705,0.05005271327851094,0.20807047504958914,0.006446421855886061,0.046003707447097746,0.24020425202334023,0.02040307545987419,-999.0,0.008438263456936053,0.010002005076985253,0.02923057460030954,0.07062184171056257,0.019109061141533486,-999.0,0.08355872001242387,0.011194488575841157,0.07891915303559766,0.11988951288704247,0.007975525111340122,0.05561312940642593,0.23846171391723556,0.015303809767847282,0.03867337489398984
HD-22676,0.2970732736470187,0.017828693726450493,-999.0,0.09917024919175567,0.013317249840652462,-999.0,0.09943937508391577,0.01625524151961582,-999.0,-0.03098425900362428,0.007731163705056015,0.024629818607041356,0.14515867915374664,0.023590817713946104,-999.0,0.03223707296602275,0.008868586054368636,0.02075407601046946,0.18112928435446246,0.011759240875548535,0.09559084898933744,0.08632470125540151,0.007868226981926713,0.05926017248297759,0.0005605296667298698,0.0184964642293022,-999.0,0.11156284194275587,0.006148135999906748,0.020087225893629962,-0.09258097901701517,0.013149880097458785,-999.0,-0.053941294726705,0.003281293394761252,0.02541386512981876,-0.13458967609413747,0.03815566618330275,-999.0,-0.19187540390398758,0.01269107849185017,0.017041899300638184,0.35711299377925965,0.02689700284700023,0.003898490860785614,0.06073396561755688,0.020883915857070726,0.02130096654735123,0.05681025270952922,0.013652952163069382,0.009056053864131495,0.21512123832401445,0.007421909902053617,0.028798201950019392,0.21052860821654534,0.02157554140232288,-999.0,0.24565570816160479,0.01463845418216972,0.021146837103893618,0.211747866325316,0.0239387700102748,-999.0,0.29830888442676495,0.013664138020662348,0.015924085472570487,0.1478238278766237,0.010429535644148563,0.02258045566931785,0.060794090577155756,0.023107853083520896,0.01770456596979917
HD-23319,0.33523569848659773,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19211631554092118,0.011288170915305696,-999.0,-0.007654055361908996,0.007170290570886292,0.03855550852493222,0.15720727352347447,0.02834959887474017,-999.0,-0.010767562867953797,0.006172324418273469,0.018008266634538313,0.11004709365250304,0.009139329663657943,0.022036634219455554,0.07366955036553541,0.006070716938912673,0.2194121392346815,-0.019898199724870502,0.017543958548984617,-999.0,0.08514030063230796,0.005206320604932959,0.03485569433157885,-0.15885396103351968,0.010805915319669719,-999.0,0.1873843444663944,0.0024450018636548287,0.0864166944937205,-0.05008465647330207,0.02782917124406976,-999.0,-0.2605879667154737,0.010917309130545852,0.09649688539050812,-0.021342419309683378,0.02251621983966753,0.12709221394093462,-0.15834481252086247,0.01621301681112549,0.1553798365405828,-0.29319812565207226,0.012322719293318705,0.010936837242592163,-0.31443816046791867,0.006446421855886061,0.038258940700741546,-0.01940762597755674,0.02040307545987419,-999.0,-0.10121183357372471,0.010002005076985253,0.06521670111840566,-0.05862277951992534,0.019109061141533486,-999.0,-0.1484817775792995,0.011194488575841157,0.010130487317031117,-0.13722489113153774,0.007975525111340122,0.029730837376247314,-0.01693812809638629,0.015303809767847282,0.014066239956045716
HD-23719,0.35248906159102855,0.01660137168607727,-999.0,0.111196763207557,0.011270818129860478,-999.0,0.11124688624163404,0.011834386669959231,-999.0,-0.00311973137692257,0.007453088070003002,0.017467108224885432,0.0947906403839314,0.020049651300129277,-999.0,0.024008072282643976,0.006718658397674102,0.023433335628801205,0.11943874135042434,0.009847951458600892,0.07005488517799921,0.02384008497860214,0.006458958724772078,0.04621834299228454,-0.0012510815751260729,0.018372761027739017,-999.0,0.051242785155000685,0.00547901811627867,0.026174212019688593,-0.12573431055403447,0.011762249897988625,-999.0,0.003995124875834727,0.002669026222556953,0.02606454496907082,-0.11023384614704576,0.030109530167598896,-999.0,-0.17161644162568998,0.011281972904744234,0.007363353892660955,0.29523284748564504,0.02446897545910769,0.0011537623889404658,0.054488218375739396,0.01714577113951874,0.03400055517698375,-0.032140606716915904,0.012572376480619407,0.011121975125086364,0.19168177482922302,0.006652401601957813,0.02816568049092016,0.10833404244679293,0.020894892625906714,-999.0,0.17432645745512548,0.010722601613490987,0.026282557286257655,0.06605609158586837,0.020161345221821593,-999.0,0.20403527979856367,0.011860062849523288,0.05083966516257019,0.11119334309761701,0.008678267272998176,0.01026165968923455,0.07193349405480903,0.01676642229001937,0.014696478422648963
HD-23940,0.23645465205518723,0.016688630134295546,-999.0,0.3343734305815804,0.011263846491396674,-999.0,0.34224863074018685,0.011885483489593047,-999.0,0.11066638330528744,0.007478285306317745,0.018162495582039667,0.27465391301156783,0.02000517439184841,-999.0,0.11748734034437726,0.006794370617103866,0.01685631800923608,0.2968999981744972,0.009928870301955375,0.05710268952588822,0.22068870916229893,0.006500991182546992,0.0679118013824076,0.07747841539266032,0.018470214213060894,-999.0,0.20878958434266182,0.005504663947310951,0.02763373507574612,-0.10705449015725821,0.011821583050518142,-999.0,-0.48440343223335913,0.0026974536282906004,0.0681393741562077,-0.13911637442644287,0.030366689564356075,-999.0,0.027450322046605052,0.011362592617339946,0.07408436761561167,0.22376430088233232,0.027015667859595294,-999.0,-0.18806330291656614,0.017365903294725104,0.09605927015882067,-0.054715567305854515,0.012604912817690056,0.0012322640396711798,0.07876407673970874,0.006691827552007915,0.03638440964121427,0.2736028211279645,0.020945593893086374,-999.0,-0.10465111969219687,0.010798334813332668,0.05643714288939251,-0.06760881465820001,0.020318501588370688,-999.0,0.05026692572696552,0.011929153995558047,0.01432592084246774,0.05171536892814854,0.008754936072452604,-999.0,0.19443155359132466,0.01697887911785417,0.00420128280257856
HD-24160,0.36710674861589543,0.016978128583024155,-999.0,0.08501172191874326,0.011240475173744064,-999.0,0.0935730229157806,0.01205468836465893,-999.0,-0.014181926824609531,0.007559514841845375,0.004033042770845017,0.10904428473698788,0.01985735441510392,-999.0,0.041223835478555786,0.007034132649525275,0.023605942610824795,0.14725614485701952,0.01019568538156444,0.08982838792690336,0.05431029365997726,0.006635022507048524,0.044184737662095686,0.004415643895647053,0.018793630579496397,-999.0,0.06840224079085004,0.005584914998881132,0.041962995984114924,-0.12595918022296074,0.01201811584920098,-999.0,-0.0397489143443501,0.0027886176537540277,0.02383467508396036,-0.1320020558267572,0.03122091614332956,-999.0,-0.19807543227977645,0.011623546877959879,0.02538207457534158,0.3571523111942425,0.025401326072411474,0.04491912161693379,0.05663601609267596,0.0180877453531408,0.035942581103259076,0.047950970652147984,0.012710968972023326,0.02031111233644851,0.22118340939566733,0.0068196698150383185,0.016518853678577555,0.15084023331730664,0.02111350687657593,-999.0,0.27467556179247576,0.011032775524163133,0.026218693175849836,0.09435714923457114,0.02084029463526336,-999.0,0.33118527301540107,0.012157270231466576,0.03820670778608881,0.18897052471409845,0.00900546750479474,0.006545720737184624,0.11586111016699774,0.01767594292323042,0.01352033603645484
HD-24706,0.24601631697366613,0.01775240259056943,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.20867648413535816,0.015903037654098454,-999.0,-0.02317865132914307,0.007723027527959663,0.003254342971516898,0.15720727352347447,0.02834959887474017,-999.0,0.023071207277950995,0.008693719143050423,0.014681540327111489,0.1580777369592173,0.01161168519987269,0.01590316605912155,0.11529086739564522,0.007766475256839483,0.23883145412205742,-0.033858047094445926,0.018818871993027293,-999.0,0.09497746050231207,0.00608624902948636,0.0421596923851488,-0.15886443259813085,0.012944587768558884,-999.0,0.08352287368260022,0.0032422741496952643,0.06517506685273068,-0.09625092240484875,0.03771386714087792,-999.0,-0.19936193235908903,0.012603988283415381,0.08307419377053692,0.046013902660070084,0.027516339940011982,0.050903720029482784,-0.07673459543109001,0.020442710773168515,0.10650894396148966,-0.1171834322480016,0.013566485904965134,0.0004612501459285434,-0.1519239851386062,0.007333154226620255,0.05116561124453052,0.05251778123610876,0.021625725684144365,-999.0,-0.011525626877409718,0.014230395435619237,0.07082795222689295,-0.04738393456443099,0.023339043022973648,-999.0,-0.06699184620957463,0.01364562899993702,0.016397409779470573,-0.0795348519628444,0.010346016667189144,0.012240533265808144,-0.021605514719079635,0.022434959785440193,0.0038252714454262288
HD-2529,0.2105031477074064,0.02118701379266361,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.18263085312143718,0.018457707928943516,-999.0,0.03461725253762893,0.008265482803494368,0.008533060979727145,0.15720727352347447,0.02834959887474017,-999.0,0.0443363478695169,0.008756235885340129,0.005488609582600367,0.15280515734881384,0.011819510962234074,0.00959825589796478,0.06453881195879912,0.006741877777731516,0.023494524876544173,0.015437576227858685,0.01574850774467564,-999.0,0.04742705615685605,0.006007088829501593,0.011985092920553359,-0.12707364653349096,0.014137070237806946,-999.0,-0.1581812594591998,0.0025780012262470063,0.016916734987936347,-0.1355183669600919,0.04370685559157652,-999.0,-0.20049201106013795,0.025143304825881407,0.02056450167717739,0.20236620281331477,0.02155738877445091,0.01872602709441709,0.019937778107395943,0.023780475152261144,0.012871591127889588,-0.06291344817887262,0.013101562767854527,0.0035629745165943337,0.15415591168278342,0.011917377866465045,0.01153491301175786,0.09916397399570975,0.01573583941727068,-999.0,0.10323037152257353,0.01976948261366585,0.0158066066478506,-0.02368501057679495,0.04163162817928826,-999.0,0.17737265878728287,0.011023023115628533,0.027090604124735285,0.08912628381311397,0.010934405749629292,0.013770506962129864,0.09470565595116213,0.02218434482859406,0.0013815345114424754
HD-26967,0.19293600652140241,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22048921111201264,0.011288170915305696,-999.0,0.02461584214021506,0.007170290570886292,0.011294251618866559,0.15720727352347447,0.02834959887474017,-999.0,0.06129894537643907,0.006172324418273469,0.014404980243783774,0.17600332300522736,0.009139329663657943,0.008321573277410238,0.08920959719084162,0.006070716938912673,0.018756601680301726,0.029884229335148116,0.017543958548984617,-999.0,0.06509333282513358,0.005206320604932959,0.015599099344737424,-0.1244349453213075,0.010805915319669719,-999.0,-0.1519826695079719,0.0024450018636548287,0.02055974427188258,-0.13223316157589082,0.02782917124406976,-999.0,-0.22301138690216057,0.010917309130545852,0.027196554309842864,0.18065806765282666,0.02251621983966753,0.018014878271984988,0.011523164825656643,0.01621301681112549,0.024619260532351514,-0.0698827254110376,0.012322719293318705,0.003596851190576078,0.13967152106614375,0.006446421855886061,0.007534518027007467,0.09946499494640448,0.02040307545987419,-999.0,0.08587476176202058,0.010002005076985253,0.008156381816534115,-0.0892068493629018,0.019109061141533486,-999.0,0.1712795513606121,0.011194488575841157,0.021044385499114766,0.07149615440405369,0.007975525111340122,0.024337721395002426,0.11003504115451118,0.015303809767847282,0.001209843648705411
HD-27256,0.41063064555553647,0.016226913750859436,-999.0,0.08901807813693605,0.011276549403676905,-999.0,0.1293218109896814,0.011288170915305696,-999.0,-0.021004785699283823,0.007170290570886292,0.03130059219480579,0.08348162800853581,0.020219523319630422,-999.0,0.026814386277199894,0.006172324418273469,0.02424053844122121,0.26514426928341667,0.009139329663657943,0.12982963268866832,0.0928302473569069,0.006070716938912673,0.0766596912535085,-0.0303156460213882,0.017543958548984617,-999.0,0.14624475338280457,0.005206320604932959,0.018614654357552492,-0.10670759311721495,0.010805915319669719,-999.0,0.020152100720244925,0.0024450018636548287,0.042063420212646564,-0.09983575466716749,0.02782917124406976,-999.0,-0.1759007939643195,0.010917309130545852,0.036615795264538946,0.45905869320136455,0.02251621983966753,-999.0,0.0591422113985446,0.01621301681112549,0.045567432657276134,-0.009278479412549959,0.012322719293318705,0.01184592292347221,0.17692380674744945,0.006446421855886061,0.04820533041856771,0.20639850581711722,0.02040307545987419,-999.0,0.22579219116820984,0.010002005076985253,0.011203525807113784,-0.04797052279735764,0.019109061141533486,-999.0,0.2634701056268429,0.011194488575841157,0.018752968268821307,0.13769538216428204,0.007975525111340122,0.007498818903293986,0.09463153134269822,0.015303809767847282,0.01275117558505582
HD-28028,0.39073424014552083,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3398409977522998,0.011288170915305696,-999.0,0.06466200887358953,0.007170290570886292,0.12610562497682365,0.15720727352347447,0.02834959887474017,-999.0,0.09495029225147525,0.006172324418273469,0.04828334673382472,0.12620036754286923,0.009139329663657943,0.10083275670995946,0.19305944469218578,0.006070716938912673,0.12750529701940758,-0.021329629087150637,0.017543958548984617,-999.0,0.2102175566079522,0.005206320604932959,0.05401019027104104,-0.14982964208320182,0.010805915319669719,-999.0,-0.389547927994092,0.0024450018636548287,0.10431511682305697,-0.17104141488808067,0.02782917124406976,-999.0,-0.2725063266173424,0.010917309130545852,0.176480075873304,0.18455063234776348,0.02251621983966753,0.16989739417138316,-0.03792998740794176,0.01621301681112549,0.05869103239124944,0.14486803791018354,0.012322719293318705,0.017031556648482868,0.10478950586841702,0.006446421855886061,0.09788805867552415,0.24145243624690985,0.02040307545987419,0.022513251430743814,0.39685497440965006,0.010002005076985253,0.15425147636923636,0.033098535195344225,0.019109061141533486,-999.0,0.21112344938530947,0.011194488575841157,0.06522768232925068,0.04228999977686976,0.007975525111340122,0.053767185727761624,0.11087796491893825,0.015303809767847282,0.0021557276971036557
HD-28093,0.448060319490946,0.016539036916876818,-999.0,0.22746559189540128,0.011275775265445428,-999.0,0.29828031438461855,0.011797855575865485,-999.0,0.05423139429906282,0.007434876982192892,0.009660125955692057,0.21306215663018552,0.020081399500777856,-999.0,0.07594734920350922,0.006663486937755848,0.01849142464569681,0.26683308270455103,0.00978999443707579,0.047612917308595765,0.13284617115082653,0.0064284243145976624,0.05089658684489904,0.03691473724405053,0.01830315208101325,-999.0,0.13912109483509189,0.005460260582709827,0.03041488736023911,-0.13325584293233345,0.011719835169607428,-999.0,-0.2788814452608634,0.0026484256112193276,0.03074297685642643,-0.1182897122186986,0.029925918395633685,-999.0,-0.0425449215402606,0.011223811467168396,0.025870318186840477,0.01007316083632441,0.024290609467497164,0.05138206696639179,-0.11612079771876159,0.016987809757518332,0.06509071070318548,-0.1063748169971714,0.012548971242215943,0.002603643622999821,0.05011765514460327,0.006623976172793343,0.027938265979350216,0.16358303909504673,0.02085864734616763,-999.0,-0.025320642392451194,0.01066700252480054,0.038664642296701295,-0.13054714782766436,0.020049113091192314,-999.0,0.09568721636607287,0.011810608612993176,0.003262836393067972,0.06145534662600744,0.008623146068705815,0.01489527849642381,0.14064155761618288,0.01661396926003045,0.009277168757133053
HD-29291,0.41080841687050834,0.016226913750859436,-999.0,0.09615506813318667,0.011276549403676905,-999.0,0.10686342571062915,0.011288170915305696,-999.0,0.0033643741831138815,0.007170290570886292,0.005805386972540517,0.10932232702070371,0.020219523319630422,-999.0,0.031924258366813875,0.006172324418273469,0.02225341898444249,0.12872402649961429,0.009139329663657943,0.06663064972972604,0.04060279913830943,0.006070716938912673,0.0394736378557744,0.005960737127123028,0.017543958548984617,-999.0,0.06330618010566622,0.005206320604932959,0.028527069942014684,-0.13022912009741,0.010805915319669719,-999.0,-0.08442411965938418,0.0024450018636548287,0.019792343046195284,-0.12160530191875446,0.02782917124406976,-999.0,-0.17557749977078957,0.010917309130545852,0.020533103451802672,0.3245344925274073,0.02251621983966753,0.048865167937154036,0.061118524447857314,0.01621301681112549,0.032137389115958225,0.006214140190679507,0.012322719293318705,0.010563809571084992,0.23594613430130734,0.006446421855886061,0.02621966567537807,0.16344675114852264,0.02040307545987419,-999.0,0.29138007625756324,0.010002005076985253,0.01779474111530094,0.08027068630050066,0.019109061141533486,-999.0,0.32225411142270244,0.011194488575841157,0.03800860902674261,0.16089523095018873,0.007975525111340122,0.0017929778438705857,0.08187890606362638,0.015303809767847282,0.016353947168342736
HD-29737,0.36104401461688806,0.017457397164114336,-999.0,0.2744912539841273,0.012149648458807815,-999.0,0.318550435743445,0.014880666082244117,-999.0,0.06760173442862946,0.007700515859943285,0.01800934957837939,0.24918663022266085,0.021423081716231748,-999.0,0.1221437001462135,0.00826856697224251,0.018862780914363508,0.2702490527023508,0.011282474049619403,0.03895735326068871,0.1872631693827567,0.007515606470198469,0.06353943128416875,0.07920628451637168,0.01910773650026111,-999.0,0.1860123007455505,0.005962348157989868,0.032583333815759064,-0.11815718730502023,0.012601090757463972,-999.0,-0.49017252141821044,0.003133747812143991,0.042932946193575815,-0.13255480130533992,0.0360271885919656,-999.0,-0.06250806185221264,0.01220846882826963,0.05690858143923628,0.22376430088233232,0.027015667859595294,-999.0,-0.13148288173378647,0.019412203394325145,0.11535707664898295,-0.07073770127758738,0.013286219013817114,0.03084717804357443,0.09846856756825213,0.007139854926429073,0.019943978197895805,0.12082479560673431,0.0216387024724535,-999.0,-0.04052506116352264,0.013070392042122443,0.05403218324676559,-0.06424646706453774,0.02243707228754247,-999.0,0.14058885054010273,0.013292822461571412,0.010607832600019889,0.0949459358490945,0.00995166218049438,-999.0,0.1854648956996269,0.0211210024288365,0.011613641361943344
HD-29751,0.43117372084206407,0.031544637931029025,-999.0,0.19103805981914018,0.02287155873168779,-999.0,0.23201083058685473,0.027147410083822463,-999.0,0.028162289806484365,0.01821096795130041,0.00277200562923065,0.18738532695505006,0.04887998493436562,-999.0,0.08226789695018058,0.010119334222739012,0.023634365443010882,0.23269437790147895,0.02126873624197733,0.062716304895741,0.12155963888769171,0.011815393822687247,0.04951329922389459,0.038611537195078593,0.03013681999991528,-999.0,0.1349002353935725,0.007953001836633085,0.033775329231409204,-0.13201854120508338,0.02149145447276812,-999.0,-0.2681682321852761,0.004545843657301694,0.03304645117806258,-0.13237314579317294,0.06063830877327784,-999.0,-0.10798430298773429,0.029220847863286898,0.03414822431539594,0.23605917084715133,0.057200514222940535,0.12930186412943745,-0.005990761417582216,0.027962337446150183,0.07663735630537938,-0.026847734545920793,0.03779609279453265,0.009387347886876481,0.17619723697397438,0.019174781398878862,0.03181398505520586,0.09118304606483951,0.0565645594822066,-999.0,0.12170187128547295,0.05464780724810844,0.052555879722793644,0.021645618341144424,0.08363985165501343,-999.0,0.2301346181161058,0.015769312978755383,0.005015839769057437,0.15497473116608976,0.0169058739625162,0.010353147905243582,0.20256597695233103,0.018660533359257003,0.005573013458478035
HD-30185,0.3562272386184189,0.016226913750859436,-999.0,0.17462020004836723,0.011276549403676905,-999.0,0.18428285000235525,0.011288170915305696,-999.0,0.027852740943064905,0.007170290570886292,0.003143703518273417,0.21523190328666875,0.020219523319630422,-999.0,0.06464330326926215,0.006172324418273469,0.01005084932592126,0.19345184619919542,0.009139329663657943,0.05413713916758643,0.10150397119908672,0.006070716938912673,0.046652862674425116,0.02799663577933753,0.017543958548984617,-999.0,0.1016691292383145,0.005206320604932959,0.03026398512809534,-0.11995519969436419,0.010805915319669719,-999.0,-0.2281748488710056,0.0024450018636548287,0.030424502824398587,-0.1498123394078137,0.02782917124406976,-999.0,-0.13397436976446672,0.010917309130545852,0.014605210277125252,0.2412711024305311,0.02251621983966753,0.05525620438449255,0.020344605245265643,0.01621301681112549,0.052034339673251974,-0.006260314890415536,0.012322719293318705,0.00439921776090941,0.1908370151782206,0.006446421855886061,0.015494857272590586,0.11451742975509394,0.02040307545987419,-999.0,0.13675677049494306,0.010002005076985253,0.03687450575602247,0.07873136467067976,0.019109061141533486,-999.0,0.24746983555551227,0.011194488575841157,0.017815239606297065,0.14622936093299688,0.007975525111340122,7.287450419879438e-5,0.1421360616637517,0.015303809767847282,0.0043212299650430275
HD-30814,0.29200430599038096,0.016226913750859436,-999.0,0.13694441147241032,0.011276549403676905,-999.0,0.15365671410701043,0.011288170915305696,-999.0,0.01914727124848542,0.007170290570886292,0.008874142241435047,0.15609379472023743,0.020219523319630422,-999.0,0.0425764254817317,0.006172324418273469,0.006092649119930141,0.15656602684529108,0.009139329663657943,0.03261199647037347,0.037910865147147164,0.006070716938912673,0.03157822368025757,0.012210427155806336,0.017543958548984617,-999.0,0.054764371627849806,0.005206320604932959,0.02149385066952431,-0.11954314277748335,0.010805915319669719,-999.0,-0.06127684373878939,0.0024450018636548287,0.022459605500426163,-0.11641843016507547,0.02782917124406976,-999.0,-0.1872900913484487,0.010917309130545852,0.006386675896571794,0.25536464855402863,0.02251621983966753,0.018216349677501215,0.06784639031006312,0.01621301681112549,0.019721696867097672,-0.05184334175532879,0.012322719293318705,0.011383807424926139,0.21344702484806444,0.006446421855886061,0.030924912326330257,0.09870438290221717,0.02040307545987419,-999.0,0.14351745353595086,0.010002005076985253,0.004297558875599974,0.010052334401351892,0.019109061141533486,-999.0,0.22936328068729844,0.011194488575841157,0.009844551210406019,0.09439869163509432,0.007975525111340122,0.027451219729523336,0.037616314182861044,0.015303809767847282,0.012989345609331404
HD-31414,0.46201408184890275,0.017741679951529383,-999.0,0.10447685437657522,0.013059597829248534,-999.0,0.09230634743971894,0.01585363930061846,-999.0,0.0019883922637683807,0.007721803467777092,0.0211328409560247,0.08818405374910834,0.023116662157875546,-999.0,0.024461811175049423,0.008668532170218454,0.020283756665907017,0.19875794961497903,0.011590297397606676,0.09382784337963755,0.05916628684650373,0.007751700443536116,0.052407649198875216,-0.008112926694424837,0.018864073480232224,-999.0,0.08305007213284715,0.00607742380986992,0.030423527963984606,-0.12113744086713926,0.012915769276146611,-999.0,-0.019771815354054957,0.0032366301240970806,0.025257547391615565,-0.0959127111835105,0.037651925409008996,-999.0,-0.16520821770036773,0.01259160255393909,0.04122477032923211,0.3875000972281218,0.02760304159548595,-999.0,0.081776448973178,0.020380283792532997,0.032554993317969474,-0.02640856620747197,0.013554112808876062,0.02152087522677473,0.19872343501256212,0.007320318928923125,0.03738193486022298,0.08008097601567246,0.02163270761040084,-999.0,0.2808431397785497,0.01417252379084656,0.00680668265868703,0.015145468835537947,0.023254962022919903,-999.0,0.28341575743821973,0.013642886572715394,0.03706552596278975,0.16636973742880418,0.010333424833638322,0.004519385627318323,0.12691780821701776,0.022340082342469085,0.02122324571653219
HD-32453,0.3839472120579486,0.022018016059029966,-999.0,0.09269442581099285,0.023117195522448862,-999.0,0.12521000141710148,0.019170533346564017,-999.0,-0.020560328766884864,0.011873027473170443,0.007604038825433986,0.16103065431256483,0.0441915450629217,-999.0,0.07873350875896148,0.008072884923769381,0.020608223280151765,0.21478752367360274,0.01306675825326308,0.10921358887728322,0.1257392516150963,0.006578519183537842,0.04249912334723086,-0.00950496679469956,0.01471556169096409,-999.0,0.13002298967607898,0.006578517146744232,0.05032740000474021,-0.13108355886754672,0.016632117274242002,-999.0,-0.15857664949341158,0.0025494614160619143,0.03431415081305786,-0.1650319130712998,0.03688562832817257,-999.0,-0.19768581680521533,0.030804722387794612,0.0290209752468164,0.3358543708464146,0.023115137553894584,0.09848508344480393,0.0704822903336271,0.026347422884121813,0.06866123855432135,0.10379457698946482,0.01651289840686353,0.020911258933070026,0.233930959970656,0.015234103529782737,0.002222119259761221,0.19268325268498068,0.019012080595140337,-999.0,0.2343212498817513,0.018213526346788324,0.050420441621038745,0.17573301551153223,0.05086788052105982,-999.0,0.35945030837305536,0.011796417523954201,0.012164817504673449,0.24907167322686374,0.010320543427533309,0.021202921303580577,0.15959655556747093,0.017751298034865245,0.01374060789256891
HD-32515,0.25637884140808176,0.017973701361951627,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.20872315181971268,0.01752461022641029,-999.0,0.004432031168785419,0.007766695116959842,0.023922241738320145,0.27032862473659514,0.025360866024081972,-999.0,-0.0040327070994100565,0.009411446070480318,0.013479275234742752,0.08543766781428241,0.012286225249221013,0.021194110700232645,0.05563564347749579,0.00806598969509744,0.14219876641299203,0.009901894585175972,0.017695221781857652,-999.0,0.06971497187311924,0.006300024894171426,0.024189148320033306,-0.14142923299772725,0.014033829511727743,-999.0,0.04755444742437555,0.0033592713034746756,0.056976717655789676,-0.08226640918195195,0.0395081762172138,-999.0,-0.2035472345038722,0.013049351512245877,0.03641374476592492,0.013799045523548735,0.024750440336736332,0.1070965528822456,-0.1449706256016685,0.022188684237471622,0.09259614150357819,-0.2634987613273939,0.013654533983056362,0.007566210265044436,-0.2154550299557571,0.007831713934128905,0.046871299925934785,0.030734102011501382,0.020530261235422453,-999.0,-0.01946551315176155,0.016135594244416455,0.03918015447070583,-0.09695232173534664,0.028118388790123367,-999.0,-0.009125561332981362,0.013728556696354817,0.005000025533780254,-0.07885461918140832,0.010572012137709723,0.004933201402585283,0.01290881449521028,0.025107589571807906,0.013622253486872946
HD-34172,0.31956694024154036,0.02263091964808517,-999.0,0.0826154187858753,0.021970523136868703,-999.0,0.10938721378171345,0.01929769287021072,-999.0,-0.031130372776398574,0.009667447878834954,0.02483690600218993,0.15338234015198599,0.0392635630225184,-999.0,0.05141666956653992,0.008627142220430636,0.02295957895856307,0.1989438134714811,0.012327384496635526,0.108527570535617,0.09718318102506526,0.006557116954180958,0.044408299018042864,0.020565562316493924,0.015031359265895133,-999.0,0.12396386212921451,0.006243118713313442,0.03256916626424355,-0.09656077623821996,0.014113184064761542,-999.0,-0.03080903890597203,0.0024980244204645488,0.03335888906395994,-0.11811323402773449,0.04135111764688591,-999.0,-0.1713551284398201,0.029188581083278792,0.01806440691531579,0.3608737705868368,0.020000883183407866,0.00042473821418673174,0.05440681153100646,0.02505299429965039,0.02343602045155839,0.0710158037197362,0.013706546504181369,0.019730004422647295,0.25589033933287614,0.013625299956219744,0.04147498322861237,0.17587542688212804,0.016453454991768885,-999.0,0.2520524902879543,0.019703656436320997,0.0067016746595086885,0.004242898279488372,0.044539361746249374,-999.0,0.258385813811709,0.011930977805525825,0.008778169405588426,0.16030060069116137,0.010834379468917051,0.011559382733909163,0.10157781691777175,0.02073698002193874,0.02175483918404307
HD-34266,0.37647965039714437,0.0178931118094197,-999.0,0.11193871750639231,0.013508448904205474,-999.0,0.12936026214024912,0.016553607094076443,-999.0,0.032722906483112935,0.007737269567978334,0.017060255431603815,0.1302917750428034,0.023943203506705767,-999.0,0.057026055871641536,0.009010936940859466,0.0075517101640655195,0.13898090055945864,0.011877750903989702,0.04411598635870049,0.05117420658924422,0.007949888323431303,0.029269878220063876,0.02879913511170648,0.01822320358456103,-999.0,0.0472845656803473,0.006199190796167272,0.027331334934977507,-0.11245284549761395,0.013323557974628508,-999.0,-0.1243049124414459,0.003312768720974316,0.015651041545849613,-0.13927948078272004,0.038530131905658904,-999.0,-0.16632617441946843,0.01276318014748867,0.011131247386881914,0.34045501957775026,0.026371051886811846,0.0654499091286509,0.11335531613169578,0.02125224006038838,0.024997430207729477,-2.1381194234365575e-5,0.013723795090777124,0.01678041185701717,0.2587657622405264,0.007493444236721631,0.024979868009338477,0.16482116352661122,0.021532484300095658,-999.0,0.3433040677489217,0.014978134888360948,0.0027897339415987044,0.12853474623642078,0.02444712654143515,-999.0,0.4027716031412193,0.013678375290666782,0.0470763247955667,0.22456536686432366,0.010491812749469372,0.001009568615125675,0.1403214088582757,0.023673146691930918,0.0036407296496126784
HD-344,0.2242370405589149,0.016878017040397406,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2006196327731597,0.011996229132044045,-999.0,0.03551262614307382,0.00753182611667183,0.00553704081264899,0.15720727352347447,0.02834959887474017,-999.0,0.0003155943748875678,0.006953079659741895,0.012569891396816385,0.11001879330415104,0.010103692870506274,0.0326629473011057,0.0361198852452066,0.006589569279571909,0.04437598539315834,0.025212909396689284,0.018681774026901497,-999.0,0.028490865276891805,0.005557975621573554,0.020703370451174825,-0.1402358301534754,0.011950205915309249,-999.0,-0.07311319193085984,0.002757612363968226,0.03377348131575819,-0.08740147126689025,0.03092534057431769,-999.0,-0.22042725181579026,0.011534424311460793,0.08675125413510024,0.12443821938499702,0.025168222414281825,0.038577365246613336,-0.033602101349223604,0.017839628431967767,0.045210867092119245,-0.16687694726180702,0.012674621553284011,0.007379405775102757,0.040061935872312646,0.0067759665327736165,0.007140090250533024,0.03096608685953227,0.02105549255742014,-999.0,0.08659119878637131,0.010954551855642052,0.01177474460605888,-0.14225774393300483,0.020659787074385847,-999.0,0.13189390606413715,0.012078574475540994,0.01608420684533065,-0.006323787613060128,0.008919469156568997,0.041485438288261386,0.07588955774684888,0.017436231222676492,0.006668101282639602
HD-3488,0.27601812524000335,0.01762862128332703,-999.0,0.2141778032231499,0.012702290670034748,-999.0,0.2155531254436805,0.015442837463488329,-999.0,0.07298297878301119,0.007712820874462408,0.01628127755104998,0.22293596580402975,0.02245296220885291,-999.0,0.09149374599781462,0.008492904338055995,0.003988455623464095,0.19828341258844295,0.011449440303567879,0.030797583849231158,0.13428935225540517,0.007648150346109661,0.038668908806052935,0.07245363306478358,0.019028071190579154,-999.0,0.11262562616926391,0.0060236473504906895,0.014554231737597548,-0.11217384421181054,0.012759129976318876,-999.0,-0.22108284254637622,0.0031929181397376194,0.028365117989823392,-0.12669816225986574,0.03700409899306858,-999.0,-0.13066288453257657,0.01244414363003579,0.028430523850399483,0.2539280939591997,0.02770268742931261,0.07875481555833241,0.05401754995671387,0.019948488573909264,0.0418694096642373,0.0168331759255676,0.013443508321365438,0.01428630365106808,0.22527118779902855,0.007237927743138112,0.009784414812258661,0.1404613780604893,0.021648438001328003,-999.0,0.2573782160248246,0.013704058055765918,0.01951031625435748,0.06085078954954559,0.022830528930504294,-999.0,0.3409812549045863,0.013524175405858103,0.031475539402464316,0.21375776964827717,0.010185638251185814,0.020701516051994023,0.19223006250855207,0.021765460346290184,0.009182225979855255
HD-36189,0.3849714125928683,0.01758718026994654,-999.0,0.07410365439168476,0.012568412772901645,-999.0,0.04673200840711533,0.015306669977798136,-999.0,-0.05257158716161514,0.007709971232010052,0.0356280557272293,0.017810347965230566,0.022203451615769157,-999.0,0.020227876323393935,0.00843970642548718,0.04600838744025871,0.20819844817161465,0.011409167930021424,0.08962778352872022,0.10897963812298185,0.00761674208836258,0.05363428419852813,0.06658296422879834,0.019047389065351483,-999.0,0.14423261639128077,0.006008985417272256,0.030984524915202077,-0.14046618810250439,0.012720902449735392,-999.0,0.027454129205905342,0.003178840163020973,0.06290801140518786,-0.13181748696897538,0.03676743917836097,-999.0,-0.2982080570962557,0.012387556474459814,0.08209954663237014,0.37599323581041394,0.027632969185045878,-999.0,0.17134144904453308,0.019819373140860568,0.03900308876152259,0.09711432505796312,0.013405572879443035,0.01950808621895455,0.3289664700538234,0.007214544125417463,0.027185427229503734,0.2350367229282176,0.02164639101883414,-999.0,0.46692770772069325,0.013550961606142843,0.07910607571206654,0.3429165561666688,0.022735240360725606,-999.0,0.6078434368932651,0.013468611945045072,0.0903335533328872,0.33617651009670535,0.010129541764152126,0.024733600179534687,0.2178411733252931,0.02161008500797982,0.02547321780707748
HD-36597,0.44652206783949505,0.017953608283972244,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.18724490546328199,0.01700025570904353,-999.0,0.07317541633072891,0.0077491915370829015,0.020335390170647,0.15720727352347447,0.02834959887474017,-999.0,0.019749986069932952,0.009206388325391371,0.006575617251784662,0.10588792039356287,0.012061005383304152,0.03930434442782086,0.03771209014251467,0.008030363561010403,0.022334968476824917,0.01907892072881917,0.01791500006476032,-999.0,0.010573621446357699,0.006257606284357119,0.014758646339291111,-0.14052685809710103,0.013623932704693458,-999.0,-0.2144880482021006,0.00334439845805187,0.024251907701257843,-0.12460083699526042,0.0390236865099243,-999.0,-0.1710858899823246,0.012885834709150341,0.011795509026312791,0.1587741896926249,0.02560895823366846,0.06595004684365352,0.028135597736703828,0.021729457334292428,0.026344933335208348,-0.11308214334301325,0.013745363986969308,0.003988577004654283,0.151686421448271,0.007628551258650441,0.004376442556141051,0.13591454442432865,0.021231762352352426,-999.0,0.29509720206336876,0.015504637482527596,0.0036846280221864147,0.04210185470670896,0.02576985661983938,-999.0,0.2560251640684731,0.013703034173192635,0.06755474640626662,0.15485081510360868,0.01054866142479576,0.015291910034804429,0.13533777937930777,0.02440849282674009,0.0002469617676253699
HD-36734,0.32315745994038514,0.0324564514258368,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.25897952794032414,0.029904195435345386,-999.0,0.030716185114744242,0.01634935365724127,0.062263844499534836,0.15720727352347447,0.02834959887474017,-999.0,0.058006879126584754,0.01152386600410677,0.013722537749900524,0.15036761584548997,0.021555066748068282,0.06169196125938178,0.14038375438228645,0.01248240598061529,0.2574405493254063,-0.014287393277962024,0.035492297086734716,-999.0,0.09475872849805048,0.007887027375466366,0.03379645816755543,-0.13097623008328207,0.03273515097962069,-999.0,-0.27377544244387464,0.005352831973458618,0.07289416630824712,-0.1716872381275033,0.07100607709455786,-999.0,-0.30120580163744215,0.028269414423583928,0.050545735141664425,0.0895669866706934,0.06143094145495539,0.05748618281545215,-0.03452263833185863,0.02675841377727307,0.03841568709152087,0.0014249051386679146,0.03833708626784462,0.029745469736502463,-0.003978941774490791,0.018688599284046006,0.08418383232906004,0.20291752793767887,0.06371680455230991,0.0449296412554126,0.2526191434427416,0.05240887750755335,0.04910548268883583,-0.01966935980012552,0.09612578118403432,-999.0,0.14152297930589308,0.020821549854387153,0.04231967372500696,0.05181778538964021,0.02057864034579609,0.025599593155107285,0.08565195277095633,0.024644684488203998,0.023227408808518084
HD-36848,0.35142120348906697,0.01768071132911865,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.29133130702244686,0.015614091570017904,-999.0,-0.018436180043369693,0.007716287406138146,0.025578910068765892,0.15720727352347447,0.02834959887474017,-999.0,0.03941673748618482,0.008558825849186488,0.03980161397419382,0.2575041329436108,0.0114999401392443,0.027403289049605116,0.07793216872505981,0.0076870603546163145,0.23102473655442377,-0.04748073822801285,0.019003756427162278,-999.0,0.19379383114897425,0.006041921753852602,0.06055733850636984,-0.15274574292268167,0.012807161002857307,-999.0,0.2575504846960192,0.0032103996645080246,0.09717600733834919,-0.02933762474857876,0.03730176961551524,-999.0,-0.11561667949347293,0.012514869721702149,0.09988719627799622,0.00654070648648452,0.027790239652135784,0.10156143592271988,-0.1428268573489107,0.020110145661412844,0.17414574391424711,-0.13308889223391657,0.013491071766059577,0.04365122156068261,-0.3661822929199777,0.007267003672970106,0.11099576210299861,0.053152260632422454,0.02165073074172909,-999.0,-0.26648574680532133,0.013896268905840694,0.12523582808586806,0.1206186645575234,0.022950358397805175,-999.0,-0.24746813898719777,0.013593630258954648,0.07889263771647402,-0.06958604862364028,0.010255667288221384,0.10770890584590535,-0.09069114130217257,0.021960228726791375,0.013340456884782505
HD-37811,0.399389643447299,0.02744724952681992,-999.0,0.10546215174007159,0.022737162007215126,-999.0,0.13326367356330707,0.02132828862276372,-999.0,-0.00857327733558072,0.014765385180979638,0.009881238451939542,0.11441516546167804,0.04815706176596176,-999.0,0.06808778919127398,0.008304268271564566,0.026930294742258547,0.18793669540664312,0.017315439378589686,0.07569461398993177,0.10867843673736119,0.009291058749285479,0.03345119566480384,0.015215611583823757,0.022724521555219503,-999.0,0.12957224953509447,0.00705756816544085,0.026403844636912255,-0.12382921506940939,0.018226064939139343,-999.0,-0.10895436453224391,0.0033141934450079866,0.020104507941478406,-0.1308250390240933,0.04449655991651458,-999.0,-0.2293880089679228,0.030279674371333092,0.03216718995973271,0.37236891556811447,0.04182576303192324,0.08735189936778218,0.07435577979823968,0.02757550421720868,0.035863500531137696,0.09256111086944238,0.02603956909953668,0.02240815078993225,0.2526406365521047,0.01781671621138696,0.0212542645375116,0.24095741244948662,0.03589671987434996,-999.0,0.2938448513066857,0.03617306584876358,0.012707244877842583,0.18341053407599325,0.06718975012738276,-999.0,0.35248210071237795,0.01327767609465317,0.038519156231430776,0.24726344636678432,0.013204164587694215,0.011594027221073847,0.07873171050553908,0.0162438490960174,0.050466058416127016
HD-38871,0.4342218002451855,0.016226913750859436,-999.0,0.11598804457003903,0.011276549403676905,-999.0,0.09645437429463849,0.011288170915305696,-999.0,0.01969586707278277,0.007170290570886292,0.032611158483066296,0.07216466893680258,0.020219523319630422,-999.0,-0.007171823878880899,0.006172324418273469,0.02032617042753692,0.13686723225794567,0.009139329663657943,0.03828155032398743,-0.016849811507436592,0.006070716938912673,0.061298102817432094,-0.014961776095964982,0.017543958548984617,-999.0,-0.012227961868600368,0.005206320604932959,0.028083709482081432,-0.13313861665479293,0.010805915319669719,-999.0,-0.002846973839928449,0.0024450018636548287,0.03887217251503674,-0.07940132692232031,0.02782917124406976,-999.0,-0.16788908902039984,0.010917309130545852,0.020257565359815766,0.25252392834195625,0.02251621983966753,0.042706498545146215,0.08345907237713356,0.01621301681112549,0.051053755227423954,-0.15209248350683663,0.012322719293318705,0.016799724760063715,0.1448675036278825,0.006446421855886061,0.03955999250743362,0.0922319946091353,0.02040307545987419,-999.0,0.2088214674495252,0.010002005076985253,0.020116719611609518,0.022005545294935328,0.019109061141533486,-999.0,0.19965994976549156,0.011194488575841157,0.0575685302023707,0.08655394408161733,0.007975525111340122,0.011519350130166306,0.11014826426022287,0.015303809767847282,0.012034815755284381
HD-3919,0.29113925356183873,0.016226913750859436,-999.0,0.07313741392750106,0.011276549403676905,-999.0,0.15612353168801352,0.011288170915305696,-999.0,-0.0067943292496088215,0.007170290570886292,0.023931670453461198,0.12395866486943002,0.020219523319630422,-999.0,0.04883574341797276,0.006172324418273469,0.015775003272715204,0.17405253110063068,0.009139329663657943,0.06403112013329845,0.07166663769023936,0.006070716938912673,0.05671735155319153,-0.05802045709944598,0.017543958548984617,-999.0,0.08408253297382987,0.005206320604932959,0.02593288543033564,-0.09751924050102961,0.010805915319669719,-999.0,-0.1361321029933465,0.0024450018636548287,0.03657444083428768,-0.18946796071292366,0.02782917124406976,-999.0,-0.28788048493726504,0.010917309130545852,0.08480322626972712,0.29975673053145657,0.02251621983966753,0.05214280748557623,0.06145963201919652,0.01621301681112549,0.03585755639980755,0.02673976856827248,0.012322719293318705,0.007244710364776866,0.2109444814176638,0.006446421855886061,0.030925512416454172,0.16245817480389252,0.02040307545987419,-999.0,0.08602044852639373,0.010002005076985253,0.024018360419207345,0.010223710193338065,0.019109061141533486,-999.0,0.22871811313101123,0.011194488575841157,0.026871304168161164,0.14379602703091618,0.007975525111340122,0.029680206305880447,0.13937918209818345,0.015303809767847282,0.01923170184744065
HD-39425,0.2664025832017492,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23761746876460488,0.011288170915305696,-999.0,0.018033399538252046,0.007170290570886292,0.012228985953330728,0.15720727352347447,0.02834959887474017,-999.0,0.010871757394895723,0.006172324418273469,0.012634755718378438,0.1081684176725014,0.009139329663657943,0.03269803041635506,0.053590523699358725,0.006070716938912673,0.14199669329165518,0.009008332133939409,0.017543958548984617,-999.0,0.057083976139488096,0.005206320604932959,0.03315712130902793,-0.1435249963017446,0.010805915319669719,-999.0,0.041842808233740494,0.0024450018636548287,0.051444115123005,-0.07231248697734056,0.02782917124406976,-999.0,-0.17473160520484554,0.010917309130545852,0.04739559239889903,0.014291877043103841,0.02251621983966753,0.08410992801321177,-0.1286731153155599,0.01621301681112549,0.1039839015403208,-0.2484053351203968,0.012322719293318705,0.0018132847992807788,-0.13170854940166893,0.006446421855886061,0.028378684022038657,0.027535706452766637,0.02040307545987419,-999.0,-0.06621639673095779,0.010002005076985253,0.03871098542760035,-0.10754076471627823,0.019109061141533486,-999.0,-0.039630197006883645,0.011194488575841157,0.011849181123859194,-0.07705482735778267,0.007975525111340122,0.007259768695972307,0.023431608807668924,0.015303809767847282,0.02680741062946397
HD-39640,0.2865174146039856,0.016226913750859436,-999.0,0.17848511424762098,0.011276549403676905,-999.0,0.18570520504333882,0.011288170915305696,-999.0,0.03129255427455824,0.007170290570886292,0.012238630215090153,0.19018340989849924,0.020219523319630422,-999.0,0.08871150554499588,0.006172324418273469,0.005809653887192222,0.18590353892995454,0.009139329663657943,0.04269091819922752,0.10810998075950282,0.006070716938912673,0.036705725594592196,0.036509875800807445,0.017543958548984617,-999.0,0.10757033260138622,0.005206320604932959,0.024754257211543822,-0.10538039850025627,0.010805915319669719,-999.0,-0.21788147673071634,0.0024450018636548287,0.02505193353859616,-0.1378905814948964,0.02782917124406976,-999.0,-0.16425632702653126,0.010917309130545852,0.019034162352434,0.28189040152274003,0.02251621983966753,0.07134011059130782,0.07360606840853892,0.01621301681112549,0.046416277523111255,0.04092949693722964,0.012322719293318705,0.009803086619795037,0.2430670019031166,0.006446421855886061,0.00782156070854188,0.13166411061692507,0.02040307545987419,-999.0,0.2477189776914643,0.010002005076985253,0.01901135554267594,0.057789385382084,0.019109061141533486,-999.0,0.33985989939744554,0.011194488575841157,0.026612331872419497,0.21610730988622626,0.007975525111340122,0.00821147877501241,0.1833424420605761,0.015303809767847282,0.008718874480297109
HD-40176,0.5148750052410631,0.017456389826811518,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1500841714161965,0.01487736218330293,-999.0,0.022774866626605605,0.0077004392983106035,0.05041168916650004,0.12032495207125254,0.02141703093846367,-999.0,-0.0484215281743174,0.008267210659952276,0.021822614786699078,0.11448986624074192,0.011281487222805094,0.07152922989045818,-0.0499434838075659,0.007514804144089198,0.14924340226259417,-0.023235952870771792,0.019108203991595355,-999.0,-0.021548103368179625,0.005961981849241889,0.01973857123301162,-0.15941720143869414,0.01260016025616892,-999.0,0.20726962969532675,0.003133391734782613,0.0665546123975748,0.02530953645023931,0.036021448449109324,-999.0,-0.33568094485643407,0.012207067546424049,0.12418637896219334,0.03591023292627065,0.02741245518105386,0.14927912084156902,-0.043811733780482046,0.019409026812135747,0.1576074384496032,-0.31714769106404855,0.013285289362829217,0.015025298066810128,-0.09820533324405233,0.007139266505709159,0.015544209670336562,-0.0719197184849541,0.021638635221427022,-999.0,-0.01839122025278489,0.013066655069065902,0.04914423918397148,-0.10832563697861769,0.022434759507040734,-999.0,-0.03909824354737595,0.01329144742396735,0.025343481205864667,-0.07503763531147814,0.009950268498835412,0.007709611291761877,0.018704550187452415,0.021117191347395363,0.0058036605646160505
HD-4211,0.25900538721313593,0.017021134251192057,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3365301992728086,0.01207978444094936,-999.0,0.10048527294325946,0.007571282765962151,0.010477612538735132,0.15720727352347447,0.02834959887474017,-999.0,0.06824544163921503,0.007068392824819827,0.01953173147405896,0.15907879423519142,0.010235118399937097,0.038409198618624484,0.15675413970180885,0.006654271198614292,0.13252126984639886,0.09941918836680183,0.018841686569690437,-999.0,0.10678539497948475,0.0055962339046057834,0.028207168949760237,-0.1251423160981813,0.012047271896657432,-999.0,-0.12640578040130765,0.0028017774437144793,0.0484147079568699,-0.08657478709877478,0.03134794339192557,-999.0,-0.04467197862877417,0.011661474777360136,0.025165430745516054,-0.06832548451791746,0.025499635822134444,0.11891755675383377,-0.2472454956059139,0.01819383168142315,0.06947430059977243,-0.3028646090003648,0.012726476731056967,0.013234583607187843,-0.1769943444414719,0.006838282736726189,0.06216134150306984,0.08847451620879052,0.021138411837981645,-999.0,-0.055531999473953535,0.011065483055525648,0.032939273541315116,-0.21616397306171334,0.02091785734022652,-999.0,0.05105207378009502,0.012191016010511391,0.012077479128719813,-0.042021461512881775,0.009042213620635562,0.02265962136404906,0.18030832881523068,0.017778489394358193,0.00975729019946489
HD-42556,0.2698250176958654,0.03195478865892694,-999.0,0.12216116348705053,0.02237593062633737,-999.0,0.12884601245158112,0.02795822940691195,-999.0,-0.01359199978890513,0.018380612141315256,0.006176475621559228,0.15619886383470338,0.048223382056716356,-999.0,0.08112029961242156,0.010734843535289676,0.023684132756220718,0.1618561949129091,0.021652861748690046,0.07767362062800008,0.12184098978273271,0.012181233019929584,0.03622542637047674,0.014048017928168344,0.03134263567706783,-999.0,0.13026398400887068,0.00785804672850172,0.032254473563270894,-0.10047805529766207,0.025276838219125977,-999.0,-0.13431676577012142,0.00488780317441566,0.028788080908103073,-0.16646127067740912,0.06468050490155511,-999.0,-0.20392413002068266,0.02879874244764208,0.03273537949659964,0.3452397369271155,0.0605512928117162,0.03620568015835268,0.04644271233472359,0.027430304944571375,0.047306183411198445,0.08895705233208573,0.038085282578908884,0.0434922778805814,0.25069625148864727,0.018957462503739142,0.01149062921717537,0.10296860231336624,0.06072592995858038,-999.0,0.21162715224702955,0.054340574308183835,0.014945341297231463,0.16988579873160092,0.08596627707945108,-999.0,0.3439107969099864,0.017523036956220765,0.011464275863336917,0.21446074972474843,0.017899399928249782,0.01849916828285697,0.13545825118408983,0.021147937119077007,0.018084991426383423
HD-43785,0.3870640908366385,0.016226913750859436,-999.0,0.1612472678543586,0.011276549403676905,-999.0,0.13888866013216195,0.011288170915305696,-999.0,0.022787230043942425,0.007170290570886292,0.022314524027369508,0.1298346752199466,0.020219523319630422,-999.0,0.03545436289442176,0.006172324418273469,0.014323272136746966,0.13608764611969645,0.009139329663657943,0.03422296277790616,0.030040156028692463,0.006070716938912673,0.02692441078574874,0.008522260164518708,0.017543958548984617,-999.0,0.057087713183566785,0.005206320604932959,0.021858754624668884,-0.11374908758348903,0.010805915319669719,-999.0,-0.005314527842056743,0.0024450018636548287,0.0189027488114139,-0.08077585398828172,0.02782917124406976,-999.0,-0.12911241065255988,0.010917309130545852,0.03677883817775156,0.241858786303766,0.02251621983966753,0.036581655717249376,0.03350221077289452,0.01621301681112549,0.03488514984880849,-0.10262043847834493,0.012322719293318705,0.006260148513052541,0.13406372068347158,0.006446421855886061,0.01994799513606268,0.09306958651695948,0.02040307545987419,-999.0,0.041336497610912376,0.010002005076985253,0.0002647571952131278,0.0036385207453088764,0.019109061141533486,-999.0,0.11826360780049971,0.011194488575841157,0.0018180782055629355,0.04859576786417276,0.007975525111340122,0.015420330491630871,0.07018071012269686,0.015303809767847282,0.020641845676146693
HD-4398,0.30199548310349555,0.016226913750859436,-999.0,0.2237086573117854,0.011276549403676905,-999.0,0.2328304134694929,0.011288170915305696,-999.0,0.05383610710951536,0.007170290570886292,0.00825575323435797,0.21612460530618705,0.020219523319630422,-999.0,0.10020290852563918,0.006172324418273469,0.006400921366789953,0.21350608968151852,0.009139329663657943,0.027384462379436512,0.13856001784998753,0.006070716938912673,0.041278905635782584,0.05759685040149776,0.017543958548984617,-999.0,0.12630479585164245,0.005206320604932959,0.019338108863027854,-0.10262751888464294,0.010805915319669719,-999.0,-0.3195723764371107,0.0024450018636548287,0.026187061064200687,-0.12854216188498235,0.02782917124406976,-999.0,-0.132729649565872,0.010917309130545852,0.025870912338412693,0.19226928829297388,0.02251621983966753,0.08142224353030517,-0.022372070477294295,0.01621301681112549,0.06367475533106211,-0.020289859194446924,0.012322719293318705,0.009980338286806301,0.1731680336118504,0.006446421855886061,0.0008170966090896595,0.09028480579289855,0.02040307545987419,-999.0,0.15621459746573668,0.010002005076985253,0.024674173998613866,0.015548565668015324,0.019109061141533486,-999.0,0.27511788433442785,0.011194488575841157,0.01463361786669008,0.16557640987061492,0.007975525111340122,0.017102110327088665,0.18341710912968762,0.015303809767847282,0.007904702630753671
HD-46116,0.28432912296534396,0.017698936116097037,-999.0,0.30727190998023357,0.012929625405158763,-999.0,0.3205979439712171,0.01567403354869238,-999.0,0.08296068365459922,0.0077174700199058735,0.01047907926405413,0.23208368857633288,0.022876678691052938,-999.0,0.11282297763818802,0.008581646707659233,0.014845664883073555,0.23562964951933546,0.011517577145856172,0.02900182147231637,0.17765673636855794,0.007700528651802401,0.04936134719806371,0.09579274439578866,0.018995240815930462,-999.0,0.1706107972534952,0.006048274937856726,0.02734790028887084,-0.12105887370795565,0.012823960519767816,-999.0,-0.44798051585772014,0.0032164603676022086,0.027438899607525314,-0.1351558437161311,0.03740596728079895,-999.0,-0.05063631193947804,0.012539509962358536,0.0357768069276564,0.13949299073350702,0.0278208526317062,-999.0,-0.16776083273517442,0.020166534469495793,0.09715547831994559,-0.12348169144812687,0.013507681237460595,0.008426908752552795,0.06979841819170876,0.007277093613211142,0.019324622408429044,0.06909354781738108,0.021651459179940883,-999.0,-0.10451311788643042,0.013963460359477804,0.03341605738124725,-0.029044490206303175,0.02299229756080861,-999.0,0.0913652166595055,0.013617829191197172,0.011241716376384901,0.07054454986446301,0.01028004143939725,-999.0,0.19853457267102098,0.022028233656215847,0.005980148657633785
HD-46415,0.3141890170086164,0.02155413849099345,-999.0,0.2599140390391678,0.020835598193285797,-999.0,0.2880078704633508,0.018580156749155165,-999.0,0.07653362454989186,0.008554128434191371,0.015135483644967326,0.22419627919756807,0.037016808020258744,-999.0,0.10653897465130573,0.008736632164887138,0.011307609242357299,0.22527725258107745,0.011917280994614624,0.014058523217607177,0.15047074866971835,0.006712424898689577,0.04517958470745785,0.07590877497155973,0.015629493396521914,-999.0,0.1553956167035888,0.006070423264630401,0.019327936647808817,-0.11349728945790644,0.01402974977976018,-999.0,-0.3971169060324165,0.0025591914141023277,0.025253098332308287,-0.11704446948166874,0.04324047092833531,-999.0,-0.07488238120006069,0.026060102030510453,0.028411020477879138,0.2382769703499527,0.021260038001363293,-999.0,-0.03375653600629172,0.024030858883180534,0.07660816710611007,-0.05611650918094513,0.013243356741409359,0.00975912109422143,0.12556182657946807,0.012263574377503288,0.006322315955279227,0.099374228595347,0.016027049181126747,-999.0,0.031885916150054906,0.019774393679738794,0.03218333329476206,-0.10895250990142386,0.042161219064524885,-999.0,0.19374351682930013,0.011227637398386977,0.01507354048343167,0.10852588803604177,0.010931675050566374,0.018659281342451407,0.16246120102479522,0.02195769694106541,0.0070733092099458245
HD-46568,0.3117729175816713,0.017253971384310996,-999.0,0.2149608479315155,0.011494841159497102,-999.0,0.24310903787443894,0.014214287544878428,-999.0,0.049537701174151405,0.007684046554036691,0.018719950566940712,0.2178157406102919,0.020203157388873277,-999.0,0.09405867410888616,0.007985172004592062,0.009343408404882776,0.206978332338405,0.01108205211743771,0.02786939727047797,0.13125506954849187,0.007347485667142991,0.043194982735396126,0.0407408787772397,0.019201852767133123,-999.0,0.12681178074776348,0.005886984052072683,0.023010929528285973,-0.11338090514331362,0.01241299941980981,-999.0,-0.3465975920630669,0.0030598465683093555,0.03436759097303481,-0.15263887187582198,0.034869751315483054,-999.0,-0.13514711876727076,0.01192186629996782,0.036008116773710186,0.2999391989587252,0.027069020938864964,-999.0,0.01752387093271829,0.018765874895082423,0.07738404070178895,-0.014920316963200356,0.013097458225112017,0.00037133741943808085,0.19584949134457724,0.007018263998135327,0.013683749754879846,0.1485146702502938,0.02162275487768668,-999.0,0.1476499333748913,0.01231332747976094,0.027699608943628953,-0.015563755841163374,0.021970501855726726,-999.0,0.27085295376886664,0.013011781436235942,0.008596428239750957,0.1687783197799,0.009666142290410868,0.006138149231308898,0.166932849606575,0.020346555567297284,0.004755120454637871
HD-47001,0.3904732272415021,0.022277866340877566,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2721272290252946,0.019311539927064043,-999.0,0.09420117739633399,0.011306165013071866,0.036125146769898024,0.15720727352347447,0.02834959887474017,-999.0,0.12539009118848232,0.008256176014588423,0.018262801775513444,0.18509287660544332,0.01299820758161329,0.020602165171166475,0.1542230354462844,0.006574912995397599,0.05394148810888851,0.08533571000699774,0.014593196294683893,-999.0,0.11789771878101156,0.006468552397909725,0.023120473807586292,-0.09588828777573438,0.015922017399952474,-999.0,-0.49179118572295794,0.0025404687181879984,0.024956858418749246,-0.14322177534068997,0.038329084255090504,-999.0,-0.1185493051177198,0.03080543103002099,0.0332186631265951,0.40205418359363543,0.02043701119168328,-999.0,0.050680766245401854,0.02598075455426818,0.0903546758382866,-0.004331219277970658,0.014849238431591827,0.0085160155246029,0.2560280724066333,0.014816792569787,0.005801812379946933,0.19607733885380257,0.018048184598071677,-999.0,0.2804379291934569,0.018914431387061243,0.03457002550814495,0.1406777065102513,0.047569897162873916,-999.0,0.4005300580738601,0.011695068600786836,0.017257266760333012,0.26460357913298105,0.01024255709244804,0.010843074109735035,0.23132572046682534,0.01841778635237185,0.005990451033256156
HD-4737,0.3053199318457016,0.02386754808245545,-999.0,0.06561381623042871,0.022907782318150566,-999.0,0.09421658603529147,0.019998011378157092,-999.0,-0.05399887481167934,0.013233130777654168,0.01751489730630926,0.15972417142099157,0.04831034025667216,-999.0,0.06409927662706588,0.00827315071854843,0.025299198887551742,0.2250413275241578,0.015242021991734482,0.11492239807795285,0.12648222161835665,0.007951411289760922,0.03880107096690949,0.031547358252650176,0.018720565667057903,-999.0,0.15586977259902307,0.006776173998272232,0.049558766200814564,-0.08796386003468395,0.017276876820879018,-999.0,-0.06387131578774838,0.0028856960188946325,0.03398994953067796,-0.16606723881411004,0.0385806618967222,-999.0,-0.21543926466158528,0.030809174045621987,0.022676746216444284,0.38824552806050067,0.031577222960729526,0.03440130428229554,0.07761323586854349,0.02680931166558785,0.02770374607417812,0.15553724721641513,0.01882131667373655,0.03551630311536012,0.2600004463941865,0.015835727279958668,0.017385726635998938,0.2151655218722792,0.025381405166537883,-999.0,0.357079138323261,0.02565600629898463,0.007132290895958571,0.061793668224168846,0.056939043816812064,-999.0,0.32912966310092323,0.012398544653439113,0.022928506484611588,0.20798577924979522,0.011246259522404753,0.010064805494427717,0.08885593715313703,0.01679583649026554,0.025217411430425933
HD-47536,0.35727746916251757,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.5601702086454647,0.011288170915305696,-999.0,0.29777463642964097,0.007170290570886292,0.11082563256626421,0.15720727352347447,0.02834959887474017,-999.0,0.2553938674103649,0.006172324418273469,0.04278788941982175,0.30153881277854655,0.009139329663657943,0.06815317995500599,0.3749878716144523,0.006070716938912673,0.07513407766667493,0.20517381714282923,0.017543958548984617,-999.0,0.21568982352297722,0.005206320604932959,0.023050344753755364,-0.06916273738877177,0.010805915319669719,-999.0,-0.8765951305607667,0.0024450018636548287,0.06781006767997873,-0.14491246040121464,0.02782917124406976,-999.0,0.12089265010391409,0.010917309130545852,0.07297335302631272,0.4200827219942943,0.02251621983966753,-999.0,-0.02007287064590657,0.01621301681112549,0.1710331027135956,0.028350721609719187,0.012322719293318705,0.005913569693568637,0.277791326095451,0.006446421855886061,0.024339197165645483,0.38619220143549615,0.02040307545987419,-999.0,-0.2662867708513695,0.010002005076985253,0.01549802305878506,-0.06008181759967979,0.019109061141533486,-999.0,0.1209862516326139,0.011194488575841157,0.09020407084996868,0.12258074264000296,0.007975525111340122,-999.0,0.43971265139521787,0.015303809767847282,-999.0
HD-47910,0.3299071985170403,0.02758491757656612,-999.0,0.19881156436346245,0.022805732482938493,-999.0,0.2583533287889199,0.02135745245071009,-999.0,0.0387909853187387,0.014816216409931585,0.005612998892508479,0.13729408413060248,0.04831813814028004,-999.0,0.08654584510122948,0.008327806777111646,0.008679538428506292,0.21815885108884728,0.01738480924534578,0.03862157515303023,0.1428389966635339,0.00933075691272342,0.05566670652269771,0.04265437631138333,0.022859029886700178,-999.0,0.13531531303568178,0.007070642110971375,0.02541556163187953,-0.08993086586363333,0.018251266031498705,-999.0,-0.20330701738727683,0.0033346362838357186,0.03164337311303995,-0.1407493472200028,0.04469680652394089,-999.0,-0.1500788561713489,0.030273344273363163,0.016311555632030857,0.19141116902487587,0.042175046971906105,0.05308818624069003,0.007211965445926366,0.02759639582325572,0.028672221651100643,0.010186323616076562,0.026265409752782305,0.015959255988120275,0.14100041460105103,0.01789565927857151,0.03634344448298487,0.21104526336406224,0.036287697017906344,-999.0,0.09666290038914076,0.03652572856692788,0.003303901849853033,-0.07420578472408515,0.06764757758439784,-999.0,0.17157782039937408,0.013310280191013288,0.016412535236696932,0.08956121767815477,0.01327264868186521,0.008412869953295307,0.1299505095518768,0.016281496048177652,0.012310788710760896
HD-49947,0.29726918148418324,0.03190459921642793,-999.0,0.21784155427960228,0.013010635218268474,-999.0,0.23392991259302198,0.027136151011876213,-999.0,0.04314421900344923,0.013276272089146671,0.011061707285547055,0.21198581470948152,0.03858119349830794,-999.0,0.11344258258023208,0.010400357965421202,0.013624936519916498,0.22172409586536423,0.019333534879905467,0.044772053955279105,0.16372629532915994,0.011235666543203408,0.05121466926614486,0.04629865915086473,0.039599887381470265,-999.0,0.14827369549479824,0.0070731587269063576,0.03023058282489919,-0.10015997133937038,0.03606412176357794,-999.0,-0.3496567569984448,0.005617308252341401,0.035008323130083674,-0.1620451570190058,0.06772920160234015,-999.0,-0.11064807038295735,0.026345522035374297,0.027406336789273164,0.23130863615633904,0.05656006474438908,0.13600296016089744,-0.023496681304125328,0.026191222326878164,0.08078730381301318,0.0372133302301545,0.03412018149281345,0.0024719128780981217,0.21923337029902878,0.018671627221532087,0.014335033606014408,0.16797378198563262,0.05826795786891066,-999.0,0.16602382643832503,0.046604843474560294,0.027613862640808326,0.17983311079014985,0.09609468420014833,-999.0,0.32268076440026483,0.022139964505119306,0.013209395014596077,0.19731342775733307,0.021541892586410583,0.014477109067645766,0.181733406268511,0.024244544484748123,0.0019138552654280605
HD-5722,0.27751322063824946,0.016811477309207082,-999.0,0.18456211888941942,0.011253971895425886,-999.0,0.22054171812132728,0.011957343023160054,-999.0,0.027542768024042652,0.007513190519032059,0.013237246977235287,0.18689954449412982,0.019942493696805483,-999.0,0.10810718186966642,0.006898151468530375,0.010760624560828439,0.22564920783517717,0.01004239172636681,0.04083452459403364,0.14268964081988583,0.006558844844485663,0.04264157041122761,0.052564097965159484,0.01860743702132775,-999.0,0.14042393400125658,0.005539602117391203,0.027637779777118975,-0.11240190860004018,0.011905038604862205,-999.0,-0.33234442133883635,0.0027367069700716447,0.032826757126624126,-0.15042345574472227,0.030728985409345197,-999.0,-0.18052022019338876,0.011474538419995206,0.02956914622213717,0.23649620211596353,0.025009049219963983,0.14869455152293662,0.021306400995333596,0.01767382950882098,0.07676888477199792,0.028310221105936173,0.012650271393026857,0.00964709512243876,0.23172600158225765,0.006746625231285552,0.01317101332604253,0.08490533259153887,0.021016902820460568,-999.0,0.19694906921767075,0.010900913618589926,0.026676862528009507,0.08885373828111087,0.02053984980410275,-999.0,0.32501629478438654,0.012026159096981456,0.005194192651077631,0.21011673779692414,0.008861943795312455,0.0040056671132996935,0.16260905380707968,0.017276126072515368,0.013170824710484808
HD-59411,0.2934104106339072,0.02683103082327373,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.382878259373887,0.021197784436817507,-999.0,0.13231542872510188,0.014535596426381928,0.018411589289686798,0.15720727352347447,0.02834959887474017,-999.0,0.059131375205598066,0.008196630792429759,0.015797805661499176,0.24657611903966886,0.016998733286758078,0.037468556598361,0.19706442969182522,0.00910437870700846,0.1332152553890899,0.12644244947025046,0.022122414942399662,-999.0,0.10865689439351074,0.00699890294273592,0.016900143069006827,-0.11541103874272968,0.018113298721884982,-999.0,-0.1916260688219717,0.0032218208249104488,0.0663371923720591,-0.04538960445003132,0.04360031985913561,-999.0,0.06580304935400325,0.030307222678172832,0.10890787726346426,-0.05259552356752342,0.040258785566919926,0.14116495992854347,-0.1700476370541596,0.027471757523014246,0.11132396449269379,-0.2488437300606211,0.02502855636205657,0.01610041508657278,-0.0893081783598806,0.017461972857897568,0.015929582302715947,0.18922389483309326,0.034080389700237516,-999.0,0.012328834209874809,0.03459464426851205,0.05177130946300322,0.018133566774287804,0.04189642362190657,-999.0,0.12299816380572963,0.013131387316896169,0.0021649866829292624,0.011326400506560641,0.012897031440263789,0.018262636388402698,0.22265181591301636,0.01606777594576007,0.016068822958983375
HD-59894,0.2941402831909878,0.022595062150665226,-999.0,0.17296736768873727,0.023041533441747978,-999.0,0.20330572862936086,0.019554594917207374,-999.0,0.02095274807362929,0.010506098239174939,0.01422482058964269,0.1890744023414223,0.04156764349418967,-999.0,0.11389457752122695,0.008466394601211702,0.01044386006513699,0.22086544889381815,0.012710368136254533,0.04296414855912696,0.13473310989336268,0.006533888782625095,0.03586926639011843,0.05292415475106099,0.014637202042777351,-999.0,0.13566829509082007,0.006345048564043325,0.022237968368307874,-0.09545269942809737,0.014988823070295509,-999.0,-0.2896712051235861,0.0025128908145882595,0.027880737233096545,-0.1620644868105499,0.03991575361612872,-999.0,-0.158789195327042,0.03040037724131276,0.021909114385831742,0.2771468710824338,0.019266136888473978,0.11937910485260761,0.062153806468334155,0.025594488471641953,0.07074074590186503,0.04913170399783758,0.013896851596923061,0.0024628689009093888,0.254852227903511,0.01434362483757974,0.011661853940605035,0.13229045557264224,0.017001901350453555,-999.0,0.2234078840946646,0.019459249166673614,0.03298094257331424,0.1081326314254129,0.04568104833309145,-999.0,0.36770906149342525,0.011928546006058293,0.008779056974196536,0.23412472431461764,0.01048454602618402,0.012791637622958124,0.19875129848308326,0.019472203691338768,0.0005140188356344555
HD-60574,0.3018869857239348,0.018057581224674282,-999.0,0.2532842451733921,0.015201204210952682,-999.0,0.3129230266314509,0.018399996808462566,-999.0,0.05931470375166797,0.007794785831779303,0.01567130143869837,0.22092150948524636,0.02697635182218323,-999.0,0.11425907700595517,0.009448070615016253,0.016014059312139266,0.24885712653427255,0.012501461497518435,0.06773880819616612,0.1746546746154429,0.008026468567282308,0.060659711394525154,0.07240646947113372,0.01731479588301931,-999.0,0.20637384581944085,0.006318335003674293,0.03311195270612529,-0.1284808822406991,0.014484418549011481,-999.0,-0.5387470521703139,0.0033047123256323826,0.04594879671090956,-0.12385997800028936,0.040027870626817015,-999.0,-0.06976248839574906,0.013103042814054553,0.05484614438778539,0.22376430088233232,0.027015667859595294,-999.0,-0.1559805147010262,0.022436224625402464,0.12155456566142635,-0.07180176741413961,0.013462571841901506,0.03285572306432014,0.12098578036839025,0.008062450217816073,0.023775693650627233,0.21295684595517694,0.019609981765662036,-999.0,-0.09637572356634963,0.017041102995089992,0.026318462378039455,-0.07116335652986128,0.031121110293809498,-999.0,0.12587078459438394,0.013492733792193626,0.020567121804928964,0.10545747251871584,0.010613942157216904,-999.0,0.2166046944043234,0.02529729524737,-999.0
HD-6192,0.31531591428253536,0.02258213305070337,-999.0,0.09033042759375469,0.02164605807019224,-999.0,0.12026473362633609,0.01913979406353481,-999.0,-0.019388347742214318,0.0095170368442636,0.009891103790270984,0.1490592797837239,0.03862404410929093,-999.0,0.08050684545507064,0.008648931486084328,0.016877964267977743,0.1610809940993,0.012264735044509359,0.06883207654728848,0.0814810880645778,0.006583911285885998,0.021967850702475384,0.021838782638844534,0.015144865360451445,-999.0,0.09784253852853592,0.00621503789988428,0.03370306871998662,-0.10471604667357737,0.013969804782975943,-999.0,-0.0707955318668988,0.0024997984628291788,0.022924046895055172,-0.13994683964895016,0.04161851494674631,-999.0,-0.21758846271693832,0.028858065584952176,0.019957645311902732,0.3832237728366934,0.020192628063066473,0.058448744565538946,0.0944294074091635,0.024900194295396222,0.03459506790250469,0.06529271002038095,0.013653241936799636,0.022474840055178764,0.2781085059894982,0.013431964900647008,0.026310744625681413,0.1107124262351794,0.016432672379587218,-999.0,0.2481315716344907,0.019736182816815957,0.00867503902263031,0.051417214867668704,0.04414366135320578,-999.0,0.33650830688684297,0.01182868056761181,0.022354750589579208,0.21761539721273956,0.010866433946002427,0.004661276620141236,0.10232278652897658,0.02097826011465411,0.0008417532908060951
HD-61935,0.280434858581705,0.016226913750859436,-999.0,0.19131511539420734,0.011276549403676905,-999.0,0.18554229875920028,0.011288170915305696,-999.0,0.039033147059980636,0.007170290570886292,0.009081340762662734,0.18104841249567383,0.020219523319630422,-999.0,0.040857647262706374,0.006172324418273469,0.006047433327908403,0.14796974048976624,0.009139329663657943,0.006014648126276463,0.05405705952869064,0.006070716938912673,0.016182990994619995,0.02374372483198972,0.017543958548984617,-999.0,0.0647705623811346,0.005206320604932959,0.011821898839162983,-0.11937286156132199,0.010805915319669719,-999.0,-0.15458305981035647,0.0024450018636548287,0.021565956648027726,-0.11382321141653218,0.02782917124406976,-999.0,-0.1423192563489869,0.010917309130545852,0.006971336069667685,0.22421340616450747,0.02251621983966753,0.01573540904733073,0.0342296241731356,0.01621301681112549,0.011663717786920269,-0.07504892552429115,0.012322719293318705,0.007945039413723804,0.16080142229315986,0.006446421855886061,0.006255753720529103,0.10060658845307746,0.02040307545987419,-999.0,0.11512316720813065,0.010002005076985253,0.010306909417108656,-0.06839423455633653,0.019109061141533486,-999.0,0.19795115313062225,0.011194488575841157,0.03866864380434055,0.07555566037736133,0.007975525111340122,0.021184763111492137,0.08964981714836597,0.015303809767847282,0.012369590064023397
HD-62412,0.2939846379554708,0.01801933009747997,-999.0,0.12713711945879663,0.01489638462556429,-999.0,0.1441808885046842,0.018136084823415045,-999.0,0.014925533492269605,0.007786022274630206,0.007805682549402126,0.13888925384972337,0.026425070887607188,-999.0,0.05096927007105678,0.009510326533332043,0.008002832383802816,0.14373156164653897,0.012473842425370621,0.035396959049266576,0.05371193421585825,0.008060223782117456,0.01771318252609438,0.029728611095401453,0.01743260967312749,-999.0,0.07859807650024205,0.006324721026842472,0.009699609688360806,-0.09666650485571263,0.014407498272236991,-999.0,-0.08693548499625967,0.0033398876419236273,0.01909743538656949,-0.10261850188040436,0.03994419482761129,-999.0,-0.155434313678742,0.013141717197441291,0.004757529881240069,0.29005664128010944,0.023931477073189773,0.015516895457386742,0.055790533621548954,0.022490509447729887,0.018140152326914842,-0.02572479841849687,0.013530232141654558,0.014579885978062274,0.2082490131184108,0.00801962440012464,0.01788069914883244,0.08433993505697499,0.01981617404010118,-999.0,0.17807139267440109,0.01679568993351294,0.007156618337801929,-0.07643331571082337,0.03044906159451125,-999.0,0.23776221025870975,0.013628585968782527,0.00033193077377900726,0.10935451673802038,0.010597605382353966,0.010169376372308553,0.08840333714460369,0.025478633417784384,0.006559181286945014
HD-6245,0.2797990888679601,0.016259094628225914,-999.0,0.10352415255250197,0.011297765629200172,-999.0,0.11121872660235749,0.011633475014382078,-999.0,-0.020365320379339608,0.007350825846265336,0.010638967757197727,0.17672628880629423,0.020223690920244675,-999.0,0.08028097527354539,0.006403282067842386,0.015399024742917426,0.21644802499520685,0.009528044934702776,0.10119053424545855,0.14240861551043188,0.006285375520454608,0.03826102322639275,0.045975133146348796,0.0179906372102263,-999.0,0.16459301322687636,0.005371253037733622,0.016839743075817044,-0.08005916152347994,0.011529032945256286,-999.0,-0.09349479312904427,0.0025526026550018455,0.03853097275582695,-0.14810200595859038,0.029102374882604663,-999.0,-0.21875482667183968,0.010956641061793008,0.01559522671398548,0.4189604445434092,0.0231905100337548,0.03217139806193303,0.12435835563408523,0.01627135126246739,0.01846517782225144,0.1644610088488976,0.01244218073138415,0.024152646670358532,0.2985583278614705,0.006493550187505926,0.014953698180543068,0.22591674675714776,0.020695602791759568,-999.0,0.33441156750790435,0.010401311987969534,0.002035844210743293,0.18895469307698085,0.01954547464747837,-999.0,0.3910998120400281,0.011587475797677127,0.018859826551932513,0.251588480977008,0.008371717117053468,0.014662737221707925,0.12444027018174997,0.015922197852020103,0.05156418407753279
HD-62897,0.34112021285978444,0.030644309400333424,-999.0,0.17460329256904403,0.02309619006494935,-999.0,0.22345177313381911,0.023324014858488493,-999.0,0.08311703926619574,0.016087234681502933,0.004925561412401317,0.23060944128878036,0.04925117342781972,-999.0,0.07213034885412231,0.008822349034351229,0.018283692135674465,0.23544952572322925,0.018888281939075973,0.010969818711278683,0.14352272605264044,0.010382561630049336,0.04912107334681882,0.08229392888001763,0.02584484628050982,-999.0,0.10663194970238778,0.007391772288566834,0.016313798054225313,-0.06906392033231568,0.019066002114555863,-999.0,-0.2444047906146979,0.0038489214320722095,0.02912409216320925,-0.11985947584945988,0.05103185399447931,-999.0,-0.12782159848543417,0.029570182606040888,0.03873509164717629,0.27109085612671757,0.04956277864963923,0.08776574983219657,0.13265327874464938,0.028097109656310217,0.024154542045006396,0.03965167616359894,0.03163608375495673,0.013890647457376039,0.25424505541133313,0.019039535085206328,0.03306617240487206,0.2388475566084155,0.045268311583778024,-999.0,0.4089248815035541,0.044705180159644156,0.03348545175086737,0.04084664994469678,0.07881031744896563,-999.0,0.3802932628069472,0.014091349205098455,0.043629327890779654,0.2231606305448502,0.014846097081941775,0.019392246397999927,0.17853143695997395,0.01676978950004681,0.0006980371283099862
HD-62902,0.2396158892974697,0.018052164769829456,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.30803859855135995,0.01836261589251274,-999.0,-0.05974515263086244,0.007793591272381959,0.036796189261425714,0.15720727352347447,0.02834959887474017,-999.0,0.09332013962141959,0.009456905132628117,0.04365348884810206,0.32900291452385755,0.01249769382954502,0.02957192860613882,0.14719839901077664,0.008031289271983816,0.22957344206275895,-0.00735092987135777,0.017331479447181098,-999.0,0.3815389333645737,0.006319272577407798,0.11913238928893248,-0.1269474753233929,0.014473522739693113,-999.0,0.2780331184702035,0.003309719305827148,0.15471229693663832,0.015314671259847423,0.040016024140614406,-999.0,-0.4651593905087142,0.01310877982121941,0.19524601193945185,0.09995025835022,0.02375576117713852,0.014692062421176572,-0.08378024609960877,0.02244408867256734,0.2372303936625107,0.19375484778772278,0.013472183022455321,0.04067979062517238,-0.16214526042254176,0.008056373234392794,0.17215204397829106,0.11789896070535927,0.019639365023944574,0.006257364220634332,0.1675541333380808,0.017006562243989803,0.2690069349182148,-0.15182861746739673,0.031025947959611118,-999.0,-0.01089668544412914,0.013512046984731844,0.08768340508763918,-0.20043946103172203,0.010611714601246798,0.08420549600139113,-0.06588261870494938,0.025322975257055094,0.023805309032880702
HD-62943,0.2756164229584238,0.019511842371936698,-999.0,0.13252514812841054,0.017831968236600004,-999.0,0.13649429264711477,0.018872621675759916,-999.0,-0.01055510915447698,0.008015813368006318,0.0055889918457219835,0.16412348161531887,0.031327174806123737,-999.0,0.07883828633803511,0.008931913422514164,0.020207140340075692,0.18754113996105093,0.012217661377236066,0.056376150823540645,0.10659848457879778,0.007248577910674416,0.02823596516158383,0.02444451062343113,0.016399989930760965,-999.0,0.13933150425676283,0.0061181888079710825,0.024078662370369694,-0.10049913044987178,0.014408792398039966,-999.0,-0.11610149065861698,0.0028438066366842313,0.03133620966144926,-0.13960913376041206,0.04153112389884692,-999.0,-0.20390161801070528,0.020135313471876227,0.022471190599154776,0.354203579885655,0.02233077680900358,0.051828869548538686,0.07994539730783558,0.023210049406225508,0.034832282422447215,0.09747943486608034,0.012989615257763532,0.02570892430471845,0.27090540057460955,0.010218974586813515,0.020468838249011058,0.18373041495170617,0.017053569349981382,-999.0,0.23552001017936786,0.01914430745826016,0.007524892608646208,0.0641340833135763,0.03824834964683865,-999.0,0.36266350615937404,0.011439738225710329,0.027176173337099003,0.22919334885994902,0.010871252524300982,0.016397428977142248,0.09798764922152828,0.02357295668156521,0.03902745213580891
HD-63295,0.3030218292571999,0.0226458013052866,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2993858421593405,0.01934592788990807,-999.0,0.08329499679697505,0.009712581045334333,0.010391963177472005,0.26196095061981495,0.039459045929190896,-999.0,0.08542156734559417,0.008620394852869449,0.009333120014571908,0.20569940330677283,0.012346035499836734,0.017097989602490458,0.1216851457480377,0.006548589858470329,0.038662732583783894,0.061564873155556366,0.014996617385587864,-999.0,0.11921769351544782,0.006250504703010031,0.016294665579099255,-0.10988197345577533,0.014156972478842875,-999.0,-0.32499124256122947,0.0024971902402669234,0.02439865066068692,-0.11327193992203022,0.0412693613314409,-999.0,-0.08298159781655834,0.029288838936444753,0.020001216784031516,0.08694624176281872,0.01994223449327704,0.027254929846585604,-0.05015590305603572,0.02509889347104801,0.04950573723820583,-0.13193754950356662,0.013722475812319307,0.012787744645985285,0.10046747272680007,0.01368405725320544,0.015172857043944487,0.11749145287490392,0.016457354380620005,-999.0,0.017541687680559012,0.019693415449171532,0.019773900215173265,-0.144269176530755,0.04466030815083627,-999.0,0.1445686034035472,0.01195936390274747,0.006499721232249858,0.06896262459867597,0.01082373657196894,0.015005440743693248,0.1674235716068707,0.02066312251303116,0.007864843126734522
HD-63697,0.3345234654691435,0.017611651471865684,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2956434669651554,0.015387069626663103,-999.0,-0.018076031870591758,0.007711663825371729,0.022376129430201886,0.15720727352347447,0.02834959887474017,-999.0,0.05453278855880399,0.008471202039859627,0.02510013198739318,0.20005984663492388,0.011432959476898282,0.03911454315712167,0.12334348082790135,0.0076353383382571785,0.2923121108789264,-0.04714008818930676,0.01903598453352455,-999.0,0.18648773023129234,0.006017656682111612,0.061323137725030556,-0.15771309436148823,0.012743477763277512,-999.0,0.08791651104409542,0.0031871716989331773,0.10926097794529963,-0.08147844980917857,0.036907171581922076,-999.0,-0.25328248819800764,0.012421006063774966,0.0953855178631383,-0.019302384895822873,0.02767414574058752,0.04598401485522164,-0.13362484390721935,0.01989567042955065,0.13543907848369716,-0.09174227448063915,0.013427984269283145,0.0014280879663055648,-0.21312368073523785,0.0072283793690835745,0.10957604950610289,0.05035524816923992,0.021647623661282978,-999.0,-0.06593221074842334,0.013641385840827339,0.13180379562945047,-0.07932864959079172,0.022791504232537823,-999.0,-0.16418385450352138,0.013501455589390247,0.05439254665144949,-0.13628895579056033,0.010162708236709148,0.014390441339912033,-0.08071279889073568,0.021701880980686976,0.008065776684582804
HD-64152,0.29808102227335853,0.01720395877269695,-999.0,0.11241766191019843,0.011334155364459796,-999.0,0.1193432155122114,0.014050712715972753,-999.0,-0.02375595835285925,0.007679682634778974,0.02745025244207912,0.1486400139603412,0.019903864030350382,-999.0,0.05309478407218702,0.007912373499731541,0.012078332186558162,0.18186080489092338,0.011032413953041834,0.07213243651131572,0.0920883552044815,0.0073040768343560995,0.037175530124632906,0.05064431303100082,0.019224899789322965,-999.0,0.11286669034089164,0.0058680176362140265,0.021283145722382144,-0.0765398167568576,0.012366698824052155,-999.0,-0.007317194267037155,0.003041039711693769,0.027906491675051177,-0.1108307567742428,0.034585743978085635,-999.0,-0.1688706691708825,0.011850264932415831,0.018265341414992312,0.339182521746365,0.026983567904503705,0.008187526090089964,0.1040022446151358,0.018605539682038513,0.03726645438686821,0.055143448280233306,0.013050735040093776,0.014345556156713679,0.23234369568866464,0.006987509620364849,0.026861931133230092,0.1460873626574668,0.021618105762733247,-999.0,0.22395308407536138,0.012126401529951213,0.004058123750661141,0.024844292782692637,0.021855945697981268,-999.0,0.20878247861671506,0.012941642170320173,0.03344663018568148,0.11735379052395897,0.009594691659753522,0.004585469824098083,0.10345506371962496,0.02015463904097427,0.008510799333538231
HD-64181,0.3201617160741008,0.017694020093464415,-999.0,0.0496597291593002,0.012913724166906936,-999.0,0.10058286617434223,0.015657863290524748,-999.0,-0.034196795575835964,0.007717152556828582,0.00887297094985279,0.13405238927284624,0.022847040130211438,-999.0,0.058936255927970596,0.008575503169884018,0.018749977991159947,0.22947146851113276,0.011512821262900335,0.11565536585997153,0.09271265687164895,0.007696902945977024,0.029426027364315464,-0.04303278405934319,0.018997538286073017,-999.0,0.12746122805083315,0.006046563264332345,0.021260608152379245,-0.10194685056438257,0.012819429215357314,-999.0,-0.13505696562963077,0.0032148283469924446,0.03707621529099499,-0.20521063518907323,0.03737785799580407,-999.0,-0.24427536056645524,0.012532868728904117,0.030060879662958395,0.3274010913635644,0.02781259587371599,0.0929535284092518,0.0670185349412058,0.020151332717682477,0.054745837833044195,0.10011150486575882,0.013503202548167427,0.017416124196977745,0.23727544343032078,0.007274376135048271,0.009601485716020514,0.14408692769038534,0.021651266452666258,-999.0,0.21129299634547707,0.013945338759605555,0.01694413220726501,0.13667431692030507,0.02298098400352869,-999.0,0.34888084935594676,0.013611306839791396,0.0007304314045694926,0.22496056472711645,0.010273473148454282,0.021216803245282426,0.1160956909342519,0.022009896795028638,0.005183986465255384
HD-6559,0.3266085937941434,0.01786469820700693,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23809042092746352,0.016421896044025025,-999.0,0.07764203336392805,0.007734661283103518,0.029126502716767297,0.15720727352347447,0.02834959887474017,-999.0,0.010509867301065685,0.008948700013664426,0.018859702748413264,0.15613121358741455,0.01182614718478454,0.02606175462322293,0.08764751468885985,0.007914322531483789,0.033831533980629235,0.0843081114212283,0.01834384474505207,-999.0,0.03713003778232679,0.006176804416845807,0.026900990326091886,-0.11156984731969066,0.013246914614479216,-999.0,-0.11478294162023639,0.003299045311588591,0.026808834487364305,-0.05444404985987239,0.03836480610520321,-999.0,-0.05697983842678023,0.012731541456844136,0.02152741326865041,0.29095646466164543,0.02660335152472916,0.03610760416321729,0.08559150604421044,0.021090269599917826,0.058111638408081305,-0.1102998703274028,0.013692794354342968,0.003681234047533693,0.11327117395316022,0.007462268615489554,0.03530551735259255,0.1505718975160364,0.021551552246898895,-999.0,0.11704041662332448,0.014828843480383375,0.016480645006951955,-0.13423489679488787,0.024222684218715238,-999.0,0.09097053511949833,0.013672254659148708,4.09714625580343e-5,-0.010264212289303597,0.010465269655945693,0.019716326877367095,0.12941999670061363,0.023424125271021223,0.025484565378046303
HD-65638,0.34367411917328544,0.028154682718376726,-999.0,0.14548684454474697,0.02308950956319142,-999.0,0.16033205767012498,0.021478183285993994,-999.0,0.03088362069944589,0.015024633311374243,0.008398390572890074,0.15809841660923046,0.04898484772407897,-999.0,0.07322092551793874,0.008423297533191584,0.012318392864584802,0.1464929817145348,0.017666247438226302,0.026771015594419977,0.05879201138635945,0.009487062191200367,0.019782265052301955,0.015189822855467619,0.023415693073027447,-999.0,0.07549901620911895,0.007124629145894574,0.01756605415516881,-0.11191995891797028,0.018355596691661435,-999.0,-0.10064447828336305,0.003418533476863218,0.01473835563926866,-0.12071615804961149,0.0455256371184446,-999.0,-0.15012329599678578,0.030246471544456373,0.01646021463890952,0.3042503245892277,0.04361756874969365,0.0028567962137439062,0.07040554180522768,0.02767414450201122,0.013615462185095462,-0.0021436377619226538,0.02719999996472593,0.014280358565606506,0.23881633045006273,0.01822123503573442,0.00794210832220628,0.15396373839621352,0.03787270567401282,-999.0,0.1930666015357524,0.03798540883030778,0.002100280108537078,0.07031746717904759,0.06954262080109458,-999.0,0.28542141195591064,0.013444927043882714,0.039259940239166645,0.15470097820217069,0.013555591432360733,0.005185173355958167,0.07914895468150135,0.016430890439433427,0.0006688669088421653
HD-65695,0.2980888733346102,0.017359546814264142,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.26214234279796467,0.014559922318732071,-999.0,0.08447079559704773,0.007692848183593651,0.05209903860203575,0.15720727352347447,0.02834959887474017,-999.0,0.08760021200438609,0.008134692253862158,0.03549054760296426,0.15632256036948822,0.011186358277579536,0.042197743740718635,0.12734842161235138,0.007436323736361031,0.07720139326472157,0.06081039305826719,0.01915308117248223,-999.0,0.07006755039836596,0.005926448867785992,0.0330747685814209,-0.10954988335071436,0.012510662734189722,-999.0,-0.3506260106382605,0.0030987077647296178,0.023217108407743884,-0.15758607706436545,0.035470004077916346,-999.0,-0.14806435903199822,0.012071525760490516,0.026250384948721117,0.15530504046164914,0.027248554361527167,0.07415869292588115,0.008052807016833918,0.019102507355789743,0.02889348767830089,-0.053954743556971274,0.01319567972909577,0.008020348068076675,0.15177119470987888,0.007082064513729409,0.02968708255529903,0.17586971054369405,0.021631625179856985,-999.0,0.23134952634059802,0.01270685599720013,0.009620009438455202,0.08187243397540411,0.022212524379538103,-999.0,0.2757277991924795,0.013158484485597189,0.02735906952184935,0.17665840434778357,0.009815345849495245,0.010903769247043518,0.22341131429465805,0.020749703831906937,0.002001001872958
HD-67364,0.36219267513545117,0.03140090264504648,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.24864151804682708,0.025334452566761714,-999.0,-0.04235447120838273,0.017112378216497744,0.010313477733412638,0.15720727352347447,0.02834959887474017,-999.0,0.058301679297683554,0.009418712262564497,0.03203244174004462,0.16079990272550013,0.02010517730477173,0.031450937429215654,0.04840188438893573,0.011159543139689249,0.20987967544697253,-0.06253133434119526,0.028198206096003438,-999.0,0.17823857772861842,0.007668093440018346,0.06988543522722937,-0.13680091321223628,0.019455586054412527,-999.0,0.13118607727768847,0.004207498219161959,0.14810577275029066,-0.06134668736402624,0.05561173978672878,-999.0,-0.6178775131447185,0.029293482642261837,0.16720944927470704,-0.013384635901160076,0.053631739711404246,0.06648192738837175,-0.1365297247471293,0.028061518726544984,0.17447674864614995,-0.034662308579467754,0.035394081867314714,0.0325935468566056,-0.2989087050168756,0.01917453395885449,0.14470461110454705,0.04026706587452396,0.051322588357232975,0.004797460660525707,0.09157262799003002,0.0510245420452248,0.16999697980783085,-0.10961867386125299,0.08225869071196278,-999.0,-0.11737836576028998,0.014488295510345852,0.05436809557047843,-0.1837244503276947,0.015908611958636663,0.030006763311784687,-0.0738943886849146,0.017276747055443704,0.025114631634767258
HD-67977,0.32379913708816904,0.028873429238908562,-999.0,0.1010675088693434,0.007607415376103732,-999.0,0.1490625147194587,0.02518884446329831,-999.0,-0.02456131159354985,0.01058477275223783,0.013603231316895493,0.147249407397339,0.03157810478310567,-999.0,0.11010309205936361,0.009343834846261176,0.015692843083155904,0.1923635275225946,0.017301708716013765,0.06576522534551331,0.1205751716316785,0.009553755436631615,0.03991039476524805,0.009147252269321948,0.041489793928638115,-999.0,0.13129177949066312,0.005685010720014588,0.02662330053797892,-0.10692383952878298,0.036006370406460486,-999.0,-0.27845783039297306,0.005330990461047723,0.03732020315347372,-0.18347534703038487,0.06573008202207865,-999.0,-0.18661734002810712,0.020124016329485534,0.03925564628935785,0.32120523824518865,0.04494929348362044,0.15886016184880983,0.05679606383175481,0.023492995258500488,0.09072401666232316,0.07212703749861402,0.02594844524795045,0.0270462639374958,0.27069576414599295,0.01824887405554683,0.010876556525333203,0.067290605472413,0.04903006536062881,-999.0,0.24636517903359983,0.03196910381884201,0.027834352222922187,0.11388926865015453,0.09384328064053288,-999.0,0.3869341651602029,0.021876854326502177,0.01917747644399232,0.2569302987178108,0.0188378291345241,0.006969470847620979,0.14637871411909653,0.025764566469175187,0.0035428637764753357
HD-67990,0.32685421535337306,0.02496084922805265,-999.0,0.17042542989647236,0.02241135284751685,-999.0,0.17031464588688683,0.020536251212292526,-999.0,0.033026718310386005,0.01375079665964035,0.005642883269964512,0.19230631404112913,0.04727413481072114,-999.0,0.08220861961753734,0.008162876072209543,0.006903751150956372,0.1542614628893576,0.015948479728405088,0.027845791227069483,0.09591545556976352,0.008453179860483493,0.021602973734286355,0.03295217642719067,0.02005887306695695,-999.0,0.10341314750668798,0.006854175047726022,0.017783836277302668,-0.09490502604471934,0.01763577519816858,-999.0,-0.1789523508795125,0.003003954387166375,0.01727217871867831,-0.11207038951625165,0.04054775347697581,-999.0,-0.14819248917868882,0.030565585219136715,0.0012027355369802148,0.3132642008076876,0.03520494065375979,0.03944020429284728,0.09306309075068925,0.027113373997568854,0.029651197700496918,0.03113526373909864,0.021333100805969632,0.010617609062128806,0.25020081282057677,0.01642991896569121,0.008425937384993943,0.15302129394213154,0.02830760134158828,-999.0,0.2072395144424269,0.02917236503612051,0.0101988115711803,0.11321482710235359,0.05968939428312557,-999.0,0.310134650930676,0.012677960258702036,0.028404751460116662,0.17155853711265368,0.01189146436755255,0.020053954596424062,0.12349199376503817,0.016257467887919656,0.013681161957122712
HD-68290,0.2787517122137827,0.016226913750859436,-999.0,0.1221448967089514,0.011276549403676905,-999.0,0.11519841643171197,0.011288170915305696,-999.0,-0.013057689835852426,0.007170290570886292,0.019480000847089524,0.1539030847594186,0.020219523319630422,-999.0,0.05612982424856439,0.006172324418273469,0.013012659973692737,0.1557806563531024,0.009139329663657943,0.06481828074529485,0.08306515958661155,0.006070716938912673,0.026158454535981358,0.043710028006825996,0.017543958548984617,-999.0,0.11420253212438929,0.005206320604932959,0.020911922360796212,-0.07942606052542633,0.010805915319669719,-999.0,-0.033713816312795575,0.0024450018636548287,0.024019725913675138,-0.1087556198565488,0.02782917124406976,-999.0,-0.15929274255828604,0.010917309130545852,0.014074175805606296,0.33554676521538734,0.02251621983966753,0.013502657404330376,0.08006030509330353,0.01621301681112549,0.030518213926971894,0.05160396691983257,0.012322719293318705,0.021852681601893062,0.23448849703610353,0.006446421855886061,0.019212641287391394,0.14833122809979205,0.02040307545987419,-999.0,0.19183692293233826,0.010002005076985253,0.0002696394526703061,0.06461869696997435,0.019109061141533486,-999.0,0.2161166947130207,0.011194488575841157,0.027780368867809827,0.11819625150496466,0.007975525111340122,0.006888259389602074,0.12259391334890665,0.015303809767847282,0.008147769000356714
HD-7082,0.3158968433483569,0.030862526564888724,-999.0,0.44076894379038833,0.02306752635507679,-999.0,0.48059696720316225,0.023517211174066008,-999.0,0.24914075671955338,0.01618353878830706,0.04500253420737502,0.32359637206630865,0.049211348493792245,-999.0,0.26501609775605983,0.008854443373316354,0.02062924797630426,0.28782114400561326,0.018993270195947105,0.11352026792238185,0.3402503499924747,0.010464322070779042,0.07458818105390534,0.1701544703534772,0.026057645626307416,-999.0,0.2917149474654111,0.007415852921049318,0.057281862675591856,-0.15291712040885486,0.019134319924886803,-999.0,-0.9000857199435135,0.0038870853487523254,0.06996100409322209,-0.10469792601660721,0.05155969741053382,-999.0,0.12457352461563537,0.029495075278259106,0.0729694530462066,0.22376430088233232,0.027015667859595294,-999.0,0.2737765725955543,0.028111689773402383,0.19018256706045686,0.4278110811433825,0.032033406868372534,0.03011683368957983,0.5974934378091792,0.019085875922036893,0.01663386022728866,0.6961533442035694,0.045925945344532385,-999.0,0.49835878832769853,0.045302541599104594,0.04187011105640681,0.45012099356689994,0.07964660960357474,-999.0,0.649742234892829,0.014145975208128325,0.03055001252859173,0.47632672066560044,0.014960109134323609,0.026100392551814733,0.3225346735284269,0.016787286783033477,-999.0
HD-70982,0.35374216519358503,0.03231816115408673,-999.0,0.08839376821373962,0.02159594243516833,-999.0,0.12905130643383872,0.028813901681353116,-999.0,-0.034984386828139424,0.017261212050304894,0.02129470320708135,0.1589024131745762,0.04725944304563745,-999.0,0.06666953452055963,0.011364043976950264,0.015422699658417279,0.23595434938141394,0.021657316769986706,0.10532706903636417,0.12195705374866654,0.012502190932515986,0.03732564626796584,0.0037804800202638766,0.03372065230801162,-999.0,0.15137598385447937,0.007916412074964681,0.014426297482641367,-0.06936147203837928,0.029961323376906955,-999.0,-0.0747209230070296,0.005231696984519864,0.03755684224454413,-0.1636827689703968,0.06892433303902308,-999.0,-0.19547365798579136,0.02842708260818777,0.02518115453996232,0.4383163833332449,0.06156592409823408,0.04367485377354968,0.09439996216868614,0.02695796913903441,0.02691724278390025,0.1368035766496919,0.03822321075900298,0.011153312654989582,0.2806048614903582,0.018773605668761833,0.029146170223693535,0.28065563182972353,0.06368817843243751,-999.0,0.30768195185253466,0.05318940164612159,0.005984724713554712,0.13517818960768002,0.09290468448130894,-999.0,0.31813121250426724,0.019430477428512317,0.02042200696527899,0.21820176827025073,0.019390598734125766,0.005659895908061707,0.10547998100845687,0.02352633698312096,0.015221396671084048
HD-71863,0.3279436773041587,0.031904187618728506,-999.0,0.1188008556932657,0.013008518262163067,-999.0,0.14160971343933138,0.02713592590252459,-999.0,-0.006547853313520757,0.013275680353025976,0.016606191095112268,0.17308693101244882,0.038578743540700816,-999.0,0.05407272003701345,0.010400158010894028,0.013165560623578196,0.2206180637210977,0.019333014747243388,0.07901795577614923,0.11427500464413162,0.011235436681981915,0.05133550821048555,-0.030517932530342573,0.03960023744169418,-999.0,0.1359247862754461,0.007072928892616191,0.014403442146155927,-0.10380483489486653,0.03606422922661025,-999.0,-0.092532280576261,0.005617298047819837,0.02751120748430067,-0.14943192720439685,0.06772930544395217,-999.0,-0.14514363093351598,0.02634451899485082,0.01714008548545391,0.5139048080753863,0.05655840430868772,0.014795407208820915,0.17530793715170945,0.026191059869765415,0.03047992107968585,0.16423141213893372,0.0341188488508135,0.008361681442117134,0.2822107980084652,0.018671764782935252,0.0058874622063369575,0.2955388765423093,0.05826648924374074,-999.0,0.13598563352739076,0.04660219680548467,0.05466178010768333,0.018133566774287804,0.04189642362190657,-999.0,0.19269209947848673,0.022139598176966733,0.0044987876019479955,0.11982798509596423,0.021542115324567207,0.004125264785903894,0.10553094646853717,0.024244946588431217,0.009528759345956435
HD-72650,0.33458401738130034,0.025546644052228715,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.27920701511370294,0.024347449549879246,-999.0,-0.001117315788010255,0.009217340364521228,0.029319202361294715,0.15720727352347447,0.02834959887474017,-999.0,0.06959489988638719,0.008594389300262115,0.025292878474617485,0.17143739147703924,0.015951974780001408,0.05124562056410304,0.138396548068714,0.008403574173753451,0.2728701178595865,-0.02581362156385497,0.04035160473162748,-999.0,0.12411352280939253,0.005064929724911582,0.045644441008615984,-0.11879829389206004,0.03277431838582914,-999.0,-0.019424719193893603,0.005099618856102868,0.09239388671034271,-0.10820211480061298,0.06230174409713578,-999.0,-0.2168590158812576,0.016365547944603206,0.08236776040173076,0.059710444483018835,0.04072645346462414,0.036434534695290885,-0.08223461073778654,0.021500080397390323,0.07849701962454655,-0.06727144924138445,0.0215258666056354,0.01891857546305647,-0.14029776475674433,0.01779585862358794,0.09585419255495645,0.0787242182806453,0.04324386021511062,-999.0,0.029717939097186438,0.023823837039234744,0.08799154285176765,-0.053957229235652326,0.0857137218767389,-999.0,-0.09862634198132392,0.02419597500364754,0.051709113222829985,-0.07168665529224322,0.01798345608019444,0.020497457545631474,-0.0208043241177392,0.0260867964015748,0.005072333481000106
HD-73468,0.34033727586554996,0.03208974079991396,-999.0,0.15872885124258673,0.013967156930037684,-999.0,0.18063965370713675,0.0272373727689525,-999.0,0.044680078407496215,0.013540309385189743,0.02100553812030859,0.20109248006190683,0.03968366282010446,-999.0,0.10244163610884008,0.01048860487711017,0.01191549050957837,0.20831487046560757,0.019566894752548945,0.025805188046766833,0.14740407255849625,0.011337917128211241,0.032994303091898255,0.03575927120229416,0.03944210648350109,-999.0,0.14758510513085715,0.007174214436694039,0.021117770351346262,-0.10110257648449206,0.03601573271929242,-999.0,-0.2744099688322069,0.005619946563660675,0.022421597215162372,-0.14497408839731285,0.0676824569084418,-999.0,-0.19263811675017173,0.026793044197951615,0.021814111117573413,0.29323848405868125,0.0573061708800348,0.12047482874839446,0.08450613717202482,0.0262584573002275,0.0657646822609791,0.06840255058468536,0.03471965776651324,0.0024605611387760076,0.26538104992887485,0.0186095876573006,0.00932328815684891,0.18005620965603797,0.05892849024245974,-999.0,0.24799863259118085,0.0477957761283898,0.02006072152422214,0.042417037750593356,0.09560991951979565,-999.0,0.3751445501418412,0.02228784194262961,0.014344719285961881,0.25126961625099153,0.021437570833368173,0.0011285354732811503,0.1863093125056154,0.02406338574043455,0.004079530925966635
HD-73665-Praes,0.524213309928537,0.02733101078974421,-999.0,0.10369421404033698,0.022679264098962072,-999.0,0.11735555078926342,0.021303666716408064,-999.0,0.02325755206661506,0.014722322735481727,0.02613014996053302,0.06700262064844098,0.048021063330290034,-999.0,0.021234558940116267,0.008284250459642548,0.01397686369839927,0.14961233188308343,0.017256466334597893,0.016804479143980044,0.007327451331876615,0.009256965461888247,0.04248882373903343,0.01835519349063064,0.02261094877912137,-999.0,0.034664872760536765,0.007046520213714884,0.009567866830518726,-0.12814779995953762,0.01820478895318717,-999.0,0.06905524567429622,0.003296878847387114,0.019459073905676274,-0.05702579819130682,0.044327489022410876,-999.0,-0.15664710910698143,0.030284969406261096,0.03955885941943178,0.24115362310819025,0.0415306238714807,0.06862652099455488,0.04345974383926393,0.0275572190146369,0.08480868102148431,-0.12414135973493634,0.025848875212769257,0.026886823335503456,0.13288232215898377,0.01774997501051457,0.01146740357109393,0.054928556476956714,0.035563294180165954,-999.0,0.08954352844687155,0.035875307162271816,0.007433617226028179,-0.06541673692154382,0.06680320570843847,-999.0,0.12683866147685946,0.013250125286063957,0.02573627326597988,0.027353629798209877,0.013146303770677291,0.0024813099799956273,0.06516873912936938,0.016211585891648592,0.01278218637295836
HD-73710-Praes,0.43581987903051067,0.025423422628840377,-999.0,0.10099457785262914,0.022199932452948882,-999.0,0.11386338166293555,0.02076315723730375,-999.0,0.008827500796598692,0.013964124818751216,0.039120274012764515,0.06643899707698223,0.04683421517272416,-999.0,-0.0034701449197359346,0.00810274400434205,0.013838569539233295,0.1444013091679304,0.016227068597153494,0.015088776831622408,-3.6994649071954433e-6,0.008631106816949844,0.07524637382135074,0.0016785446570498908,0.02062520393688742,-999.0,0.013231572598060515,0.006883119571898584,0.017201677660901887,-0.1322894908098394,0.01778641123143589,-999.0,0.04700028950237675,0.0030444924908162997,0.036143506341326764,-0.06269310351020638,0.04138139482894382,-999.0,-0.14795470747263048,0.030459900656793694,0.054187305649375905,0.21575648465826006,0.0366193528714709,0.08113390602563672,0.088382929602505,0.02720766858951396,0.09075573681747828,-0.15222886591221782,0.022395635612502837,0.011910798384444723,0.0997117261316112,0.01667440050519557,0.02881236451524971,0.07557926435206111,0.02954401821210369,-999.0,0.09889474794893234,0.03066278832052357,0.027748768265725546,-0.04397275621766136,0.06085547909871408,-999.0,0.14065947190100908,0.012792834267082073,0.004493758683555865,0.037365642292926236,0.012158450463865943,0.02063675207377607,0.08815463827221005,0.016027983479467964,0.016561025477401667
HD-73887,0.29594317582678076,0.022622013129550027,-999.0,0.18056974362993003,0.021911216349127766,-999.0,0.17130008686616158,0.019268840338312204,-999.0,0.02633700851912546,0.009640268771447469,0.009201322482179987,0.16964020989668316,0.039146658819752836,-999.0,0.04827408052954202,0.008631157987110092,0.007311120852703272,0.14278900622210167,0.012316119877678102,0.013041015922721218,0.05138096620550525,0.006562141045903681,0.01673494524329521,0.030822661404170004,0.015052125563116544,-999.0,0.058831665826918386,0.006238434713313884,0.009908960600270567,-0.12141409865977626,0.014086988902415101,-999.0,-0.1415572760272077,0.0024984584733976885,0.021569200532746385,-0.10349911710707826,0.04140000564553174,-999.0,-0.18678927460716116,0.029128452831395125,0.030014752438068074,0.243521058116214,0.020035948301989893,0.009487189546591612,0.04450759892289999,0.025025364572564955,0.018880305623160842,-0.04841102745284798,0.013696938932499743,0.012137776184274819,0.19016655409276384,0.013590086435785348,0.005021490615685827,0.0949080573339518,0.016450590731242984,-999.0,0.15725093158456596,0.0197097141062506,0.004172636124200851,0.10468387430798809,0.0444670306529193,-999.0,0.23163773565596193,0.011913364752632967,0.0330203768069683,0.11100803074323493,0.010840554730629724,0.016213904650056142,0.11132756458543808,0.02078112524287835,0.010082508968132065
HD-73898,0.3456710733505034,0.018044482747958935,-999.0,0.2529947801852952,0.01509677045141617,-999.0,0.31621320477432846,0.01830960516470995,-999.0,0.06631751456332487,0.0077918706689505705,0.030787837302510973,0.2305555331694894,0.026787567471187927,-999.0,0.13887292267770635,0.009469424196677545,0.009583254425224595,0.25975809211044343,0.01249227019089855,0.056240405059954646,0.19997083758279594,0.008038103417883448,0.05399888358597771,0.08576531629698858,0.017355140878515526,-999.0,0.21963207263653403,0.006320583502502157,0.04011158403834266,-0.13156973396238703,0.014458071565721698,-999.0,-0.5892845630544908,0.0033168057898680125,0.03234583866048916,-0.10913249989469909,0.039999221298731125,-999.0,-0.0836800878206043,0.013116768904746919,0.037146571673999984,0.22376430088233232,0.027015667859595294,-999.0,-0.136883801623234,0.02245514203020682,0.12713857644584353,-0.09968462977655426,0.013485797095962048,0.051053843456898146,0.09021574220587347,0.008047761591579909,0.004583362492054821,0.12986717548104573,0.021618105762733247,-999.0,-0.07300581714537438,0.016957456075704168,0.03332181331878888,0.018133566774287804,0.04189642362190657,-999.0,0.13122475422173496,0.013539393308829702,0.014930577189716226,0.09875547769981774,0.010608506678972889,-999.0,0.20674622202057835,0.025359395425764878,-999.0
HD-74622,0.20266053079225188,0.02623754404786306,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3573925465906774,0.02449728745925315,-999.0,0.0401861486800633,0.009464114418041084,0.03439973325289885,0.15720727352347447,0.02834959887474017,-999.0,0.09027481806184265,0.008734604448611662,0.02000394271517063,0.20798888395092163,0.016199560588585276,0.036159915687490315,0.17092296382685307,0.00861915327254958,0.14347108913048143,0.05717762460104324,0.04055386299733073,-999.0,0.12260294157995053,0.005182025887274789,0.038744654063586674,-0.12647499749369018,0.033807274912747404,-999.0,-0.0895684289825499,0.005146162438470925,0.04117841258438284,-0.10723467282287914,0.06290923058307178,-999.0,-0.13820521324005852,0.017045844973205944,0.047557858388645166,-0.01433273076869275,0.04147895370019984,0.059385945698285425,-0.13449311481681298,0.021895994482574656,0.07432196391314336,-0.14788212540085113,0.022313076268422265,0.007161639438866963,-0.10713468970919217,0.0178780595686277,0.07256940647018942,0.08801141813962331,0.04426901821772317,-999.0,-0.07570378272330627,0.025265102482054526,0.051991981307633404,-0.105259293459265,0.08715366992171078,-999.0,0.02106520220839707,0.02363249407961987,0.02597614820654981,0.03573570613071762,0.01814242101761634,0.012443631204233752,0.10517521271102725,0.026033112438765993,0.007402963012724265
HD-74772,0.4244603665804681,0.01722410972590264,-999.0,0.11483750362548631,0.01139888408304937,-999.0,0.15133328649221814,0.014116607642462867,-999.0,0.011477415846353818,0.007681456105139321,0.015527485056079352,0.08955549097499566,0.020024424122500727,-999.0,0.09540205210512942,0.007941863370425682,0.023935689192217578,0.23102895727876732,0.01105243194899914,0.11040179911210637,0.12774484372577946,0.007321675792219656,0.038588834255010154,0.005438799488323431,0.019215618198235127,-999.0,0.1744511659178425,0.005875680802892799,0.029812855136958707,-0.10050704446898256,0.012385356984404012,-999.0,-0.2205364797103267,0.003048648777725086,0.037706797309712256,-0.14237148926593596,0.03470014876236928,-999.0,-0.17581149142049357,0.011879169569748904,0.06665523112520985,0.35804065197859214,0.027018034561631068,0.18789554991986554,0.062232228907178916,0.018670207272428317,0.04661489287173923,0.12283100916490199,0.013069575675133121,0.019910752890498953,0.2933064114718523,0.006999942457721448,0.00922428678093129,0.42978218777567273,0.02162001354692781,-999.0,0.3663200197636144,0.012201758000888751,0.006454208589819405,0.2394932886594417,0.021902095065979867,-999.0,0.4737918515711988,0.012969952567073869,0.02287342803800833,0.28048554387834856,0.009623540009478163,0.022032652357452498,0.1010554328600389,0.020232039031444753,0.0490515914950864
HD-75168,0.38032403536367,0.03189030929192293,-999.0,0.04582313640335678,0.022460067771839506,-999.0,0.0817157740270924,0.02791585660322699,-999.0,-0.05209813331431791,0.01843163481209125,0.018238047388699788,0.033123163516937434,0.0483321404373692,-999.0,0.053123808174488224,0.010671019570611338,0.019188611279339414,0.2927582681639708,0.021652567073617374,0.180992426446867,0.12497558722056451,0.012152586205675957,0.08222826944471567,-0.02841879114979408,0.031214201395949725,-999.0,0.20252011138414874,0.007890430554421955,0.024700964444889485,-0.08542684206001562,0.024868930797605972,-999.0,-0.05436596302796813,0.004848749398650599,0.047976512444206726,-0.12956624001336536,0.06434785178885905,-999.0,-0.25368700203035105,0.028870735255823746,0.044411782175138255,0.5178163811953695,0.060180136096544934,0.0021092073532095745,0.07401932569277848,0.027520721173574764,0.045668872530016696,0.19957244087516138,0.03809521277548433,0.007776631683456964,0.2926647061615021,0.018996951026582675,0.02159941368607557,0.25168831453186236,0.060279153840883476,-999.0,0.32141319592248874,0.05441536203246297,0.019188729699134016,0.018133566774287804,0.04189642362190657,-999.0,0.3480164027240074,0.017359606847304112,0.0022537505070909236,0.21897006866152602,0.017784849515698163,0.03327922928737315,0.11032622567281841,0.02085116048075584,0.055434118174633
HD-77087,0.45821665750897406,0.027090004155542774,-999.0,0.1958884266277575,0.022559216871830077,-999.0,0.198750999002938,0.021252623024997398,-999.0,0.05064279548742898,0.014632618853727334,0.0016813536562839966,0.17796689136583982,0.04773910201408909,-999.0,0.04195707553829954,0.00824232418162235,0.0023021684284896394,0.16619617058895542,0.017133044415094383,0.008927666425349862,0.0523972536109637,0.009184613134874297,0.010796723677709608,0.017713651910059303,0.022375463909728915,-999.0,0.08307227927544378,0.007023586848225816,0.016403774843169804,-0.12462800332858098,0.01816068266755343,-999.0,-0.15222538866877539,0.003260818392911886,0.013744626722723939,-0.0915018629070406,0.04397695771047875,-999.0,-0.10919527304927987,0.030295802346102418,0.00969254241978987,0.2699518617516009,0.04091803313373809,0.0017843863875590948,0.05632459811399432,0.027517410487254507,0.03281117291663739,-0.05472122708497157,0.025453472298561403,0.00840363422370339,0.1770664022043147,0.01761133885611907,0.007829577048104407,0.06747894261236848,0.034860025386213,-999.0,0.040777531094974714,0.03525796715388382,0.01808841721456371,-0.05907338088194397,0.06600180694017906,-999.0,0.14164239588648295,0.01319293744402543,0.0015565726934278212,0.07159552865965355,0.013026227190372677,0.006015024679818827,0.15966992888261566,0.016143290935604876,0.011732471584001425
HD-770,0.2764236353198163,0.01775411639355137,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2588193116988794,0.01591093541464869,-999.0,0.0723061045859105,0.0077232213061063145,0.007014125515518542,0.21768913735160622,0.02318429705981265,-999.0,0.05347744105954992,0.008697730057035256,0.008268510193279217,0.15791217197530705,0.011615088516836614,0.02433494172943153,0.09142486615379543,0.007768825457131101,0.02896928205872459,0.0450764896619239,0.018811644770170433,-999.0,0.09459311436495402,0.006087656621830501,0.021178283355133682,-0.12003158257396451,0.012949194648996434,-999.0,-0.2868044073549255,0.003243172478562227,0.012483050812007327,-0.09613743843282074,0.03772377087277071,-999.0,-0.059260909689641594,0.012605964605303803,0.022816599200333944,0.05597210436754235,0.02750247401171393,0.032431180216122846,-0.10586404615675991,0.02045267919933857,0.03455686375257386,-0.19445649429978873,0.013568458497145199,0.006086313582877593,0.0314342961409656,0.0073351973397512826,0.017843170024220267,-0.008379114698850443,0.02162460811443636,-999.0,-0.05619986470443198,0.014239633015246729,0.015068457834586844,-0.18874035732022187,0.023352486611897313,-999.0,0.0844405320141058,0.013646064121762377,0.013220658744136901,0.011093531128534125,0.010348009684324288,0.01795589625479748,0.13294623642736086,0.022450117090636698,0.02034289587693866
HD-78004,0.3851529329827905,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.11501218661981036,0.011288170915305696,-999.0,0.03876983030212709,0.007170290570886292,0.02081538007007797,0.15720727352347447,0.02834959887474017,-999.0,-0.03520376073444575,0.006172324418273469,0.028918620739286603,0.002161133419420619,0.009139329663657943,0.09316841066628334,-0.025605120942068585,0.006070716938912673,0.15962145581470485,0.007457847188770503,0.017543958548984617,-999.0,-0.04532910437322254,0.005206320604932959,0.028391921831952553,-0.13024346491518446,0.010805915319669719,-999.0,-0.005951542996269085,0.0024450018636548287,0.09690653135297671,-0.0683966749299756,0.02782917124406976,-999.0,-0.38027308248453384,0.010917309130545852,0.13054824904546924,0.15068457459658466,0.02251621983966753,0.036955557135611404,0.09207470497068859,0.01621301681112549,0.10494052748530158,-0.19451912177647884,0.012322719293318705,0.012259838034356539,0.09847471841091536,0.006446421855886061,0.011398431827465517,0.05722858935834839,0.02040307545987419,-999.0,0.3508266909558369,0.010002005076985253,0.09927809173812502,0.0007249947055722877,0.019109061141533486,-999.0,0.18527222918539749,0.011194488575841157,0.09435769415970964,0.05106179864417519,0.007975525111340122,0.01657333663438859,0.06461763474618208,0.015303809767847282,0.003223171046894069
HD-78632,0.317661377297328,0.024267515647066123,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.37744054914001507,0.022861899055647294,-999.0,0.0386648695465521,0.007310930531811497,0.07232714174471214,0.15720727352347447,0.02834959887474017,-999.0,0.12941067510800613,0.0074437932203328,0.03418357648229329,0.22642832195287108,0.013870360521660527,0.083463617067153,0.2391851126678055,0.006749882806797461,0.21069395590531406,0.0513957675023253,0.037731240548727854,-999.0,0.1968941340139091,0.004425928859339996,0.05130121255392928,-0.09926767893224556,0.031225516858789357,-999.0,-0.23393226332050185,0.004701972963450307,0.08089808605480953,-0.11598148633438468,0.05883075938401493,-999.0,-0.22168482659501512,0.011754565355744116,0.10260900262957783,0.023823219958643435,0.03637513221651312,0.04126109123453038,-0.12309297556985113,0.01774945128074331,0.028060590377197506,-0.029537617080544448,0.0162073254114226,0.015861184177370567,-0.13026060449860336,0.01682932888970989,0.12057109124788949,0.18106078455689148,0.036938299745364056,0.02797424471083093,0.08627867709066162,0.013420558203040889,0.06645103783616553,-0.083054764638862,0.07490541557570225,-999.0,0.059721993477329344,0.02533400989804961,0.021645361814251543,0.008049101330921099,0.01680450495624088,0.01705816845365299,0.13615125537632022,0.02547810116193982,0.004204597742514679
HD-79917,0.23097051309402628,0.022363642112237563,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17857145433343158,0.018849404233040157,-999.0,0.03787128638895543,0.00917120180182086,0.004944747371445759,0.15720727352347447,0.02834959887474017,-999.0,0.02314633925877483,0.008690191526836179,0.016088537030589,0.06791317110728423,0.012127143507357142,0.06078651982429624,0.041816056071017654,0.006636720200025368,0.0653621571001654,0.0376300359568742,0.015365640880897365,-999.0,0.012744445800051386,0.006152464400342347,0.026557701239568167,-0.123975836934888,0.013791538634559114,-999.0,0.002688083087444282,0.0025095321381482043,0.03992713486124204,-0.05631185457834742,0.04221126148220363,-999.0,-0.2990115489999509,0.02800789758648506,0.09078439537101246,0.18758658181275367,0.020603178419219145,0.027834470001174005,0.02146780163265946,0.02456551181507596,0.08364675361236924,-0.11274539534886929,0.013523008394599868,0.01569412887596669,0.12780967293204545,0.013003635125828186,0.01752945822140268,0.07435186881699463,0.01635185233378758,-999.0,0.1641798347737062,0.019782246082236533,0.04474600022133404,-0.036875878099970505,0.043329107226643106,-999.0,0.18957156166517913,0.011589881538971992,0.06347980897229763,0.04688443495426471,0.01091261965495393,0.048754598783328926,0.07579246586626229,0.021441616855113626,0.001871721495429822
HD-81101,0.34321097203838513,0.019139192669557725,-999.0,0.2260002533841956,0.017305714886132705,-999.0,0.2840623843397314,0.018904023512686982,-999.0,0.060170256803607325,0.007989860545874585,0.006513891930489898,0.24289404023767802,0.03051049615719807,-999.0,0.1250660962204103,0.00896142663659067,0.009423218756449638,0.18561789791318767,0.012274533687546631,0.05018013576218422,0.16545753272808994,0.007356387108155674,0.048846161669378746,0.05345566576699512,0.01651550496859509,-999.0,0.1802376397910623,0.0061479927348093745,0.029321907279713726,-0.09328286795141749,0.01443146881346976,-999.0,-0.490203099142571,0.0028946156557667435,0.05691221354501468,-0.15755017298136997,0.041007085547636664,-999.0,-0.10110820692504532,0.01915213158900862,0.039725377264126116,0.32142775520268707,0.022424514107519593,-999.0,-0.08577159625458144,0.022957632181334238,0.11122234844867679,-0.04465133228881396,0.012920233060502604,0.006501098867709009,0.1710707282378403,0.009891842196234629,0.011595319742633269,0.13461971955464436,0.017353228099827134,-999.0,0.0314593674944459,0.01899707093805963,0.026357191459691856,0.05651563303807117,0.037557045952735554,-999.0,0.21227532397319693,0.011542198078620084,0.014774462150991347,0.15609649961842942,0.010871292039750576,0.008440090370101946,0.21601967795701377,0.023810751576263684,0.020524139306716538
HD-81169,0.3045065466212558,0.01771256754592496,-999.0,0.14239437728675386,0.012973556112421148,-999.0,0.1561968418570615,0.015719652944759206,-999.0,-0.0037502902802842297,0.007718377860721016,0.010437144207466846,0.17672477929169178,0.02295851613950454,-999.0,0.09742680000334211,0.008599320355054844,0.01254303006829639,0.2346942119576442,0.011531397972281934,0.06026000276304306,0.12680007934739715,0.007710958831857123,0.025228443080754063,0.03931720346450357,0.018986650280138642,-999.0,0.15908770157946256,0.00605330131167264,0.028565184174299124,-0.1070266292327568,0.012837570319912396,-999.0,-0.1773370582629364,0.0032210984591772096,0.029301891384008055,-0.14925373996277974,0.03748394753440156,-999.0,-0.16758125834206167,0.01255779633504905,0.018394149453773705,0.3429422898997019,0.027837967834821307,0.06503437919136831,0.08919744863822275,0.020210292343254284,0.047366430991988534,0.09962234928744759,0.013520247974882982,0.012608616849950816,0.26624883009529876,0.007285012283626035,0.012983031829951041,0.2083630196196707,0.02165157376602169,-999.0,0.20313963886489986,0.014014737477133391,0.01196707701233099,-0.02193527720138183,0.02302694819113893,-999.0,0.3422877295148883,0.013635267082100468,0.01767257799066066,0.23196146912779914,0.010298173076074611,0.003009662655576964,0.12587842038288,0.022082104196511895,0.02775246959227555
HD-82347,0.3056147028327319,0.03252279901576928,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1864908001730881,0.028778506278468508,-999.0,0.015162411677220933,0.015304189433662331,0.026749950222555118,0.15720727352347447,0.02834959887474017,-999.0,0.06630255469576024,0.011133598594214781,0.012668171534222908,0.09809142394413717,0.020891475980464855,0.02623496602792751,0.06067686087388027,0.012057502022316268,0.03169890053033862,0.043226534923849036,0.03724614135364508,-999.0,0.025368341610690306,0.007668414417166523,0.018073276456889224,-0.1129708113903129,0.03433501472051678,-999.0,-0.23574282119779882,0.00548427507667588,0.012817845758746248,-0.1377800585298194,0.06939979549721052,-999.0,-0.1923746531880502,0.028114276064150432,0.0035063791157862356,0.24950175530985588,0.06039866236478038,0.07376310978826237,0.09114679709739842,0.026569977235564347,0.024466322298667954,-0.012814464582668862,0.03737117567232572,0.007268974700589372,0.25478079434622647,0.01856658452977016,0.022105204589571912,0.16694140094996884,0.062259804182090844,-999.0,0.31005922266501784,0.051702977466599166,0.018459129235444627,0.17775989216087767,0.09534062968917108,-999.0,0.4014267220443615,0.0211770135808695,0.02973361982141426,0.22544888061593107,0.020880896336567232,0.008270249765264387,0.1216389234392946,0.024158922761850152,0.015290367417190434
HD-82350,0.2193540743551775,0.029723493204833702,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.24784287003219896,0.02561836492186133,-999.0,0.05018333122953855,0.011253831500538108,0.00925105843522294,0.15720727352347447,0.02834959887474017,-999.0,0.10172636601669822,0.00966958337420444,0.016872189551203166,0.1687493203680418,0.017862181544384948,0.012694511068393904,0.10975079366456575,0.010027866430499912,0.027829954667390744,0.045963455533957975,0.04136691409331433,-999.0,0.10558095687079987,0.006076085553891934,0.012371395397921784,-0.09488438097818419,0.03600570849262965,-999.0,-0.1352210025487114,0.005420563284548186,0.015481027499266158,-0.09434804466015267,0.06644880549786411,-999.0,-0.12735959343259362,0.021782898555473988,0.012158017427748434,0.182957754978744,0.04660964010694116,0.03351320730337447,-0.005308101648427488,0.024379684129361225,0.02736236545524175,-0.06296580304182059,0.027944925171564636,0.00786521294800489,0.1297793284794032,0.018399299971782666,0.021250800345860285,0.11171478469818508,0.05145307526115779,-999.0,-0.050280479238080086,0.03574783170762407,0.008920399321282732,-0.029802108369183622,0.09603610792959437,-999.0,0.11322459595736267,0.021887377195082828,0.016764367698854962,0.06407957485138614,0.019189049911819214,0.01806944974405035,0.15395504322590253,0.0255760103736529,0.015220073503948425
HD-82514,0.32340606851753684,0.032171572399831365,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.29782481974132197,0.02823461812321228,-999.0,-0.02626587957709703,0.017999215378056446,0.011067674639405615,0.15720727352347447,0.02834959887474017,-999.0,0.05964998080541901,0.011044575806428309,0.02509507299871188,0.2146113464405115,0.02166243432918063,0.04330124713946288,0.1461327491142987,0.012336559268862742,0.2977813015073782,-0.03471387419422278,0.03221962769212735,-999.0,0.2089750801264163,0.007830455877978667,0.06866534702266758,-0.15872555644449626,0.027308257679016467,-999.0,0.18110156294469526,0.005059347994006714,0.1317920266044142,-0.04505141825779013,0.06649242372776902,-999.0,-0.17240679319261076,0.028568461581115045,0.1277097762499463,0.010828062419127302,0.061502506996059525,0.08101383829006044,-0.14513425947203007,0.02713904617052613,0.1596113846900909,-0.05176215649132747,0.038107427821143174,0.001127962643543052,-0.30409236590435385,0.018838243048747996,0.13410200250989743,0.07221847105327406,0.06244328686725647,-999.0,-0.13580342087205594,0.05388978487841851,0.12751540745010942,0.021735518046549274,0.0885851653917059,-999.0,-0.17311414891495297,0.01833553364792978,0.049144240474553194,-0.12332567198357354,0.018500519955255482,0.042201994792212136,-0.08391244161236222,0.02234534698174674,0.015840911430318412
HD-82734,0.5012804200926173,0.018159630626057563,-999.0,0.11955899976055104,0.0160165199943845,-999.0,0.10226202836323114,0.01910482151921509,-999.0,0.03277018581671712,0.007814342177588104,0.04096696900326675,0.05575394454800467,0.028447233244748883,-999.0,-0.014447734476420952,0.00928045411723767,0.019281722857889247,0.14741067890514833,0.01256416775372488,0.04734654118537475,0.0006765377121083216,0.007933225852072356,0.0896046287901019,-0.016287869181310838,0.017000431455923476,-999.0,-0.007161848180902923,0.006298634408112121,0.020303315724031507,-0.1293507477475699,0.014689919730757292,-999.0,0.08153046764832503,0.003208744559969826,0.04995637053506883,-0.05295204394672723,0.040250920131501965,-999.0,-0.15999137573220487,0.012978825353334267,0.05501226575941858,0.23531340974301912,0.023180910530950425,0.10807291447739849,0.07885024422247772,0.022277272589886186,0.09327996517751261,-0.1702888563167953,0.01327957750971837,0.016546164825410454,0.11176703792545126,0.008177718978269443,0.0382208451495189,0.07768697173162245,0.019044555129416153,-999.0,0.1283801086335221,0.01767956077878261,0.03522450472230503,0.023495164724301604,0.03291375525154764,-999.0,0.16981277500184633,0.013122159898803606,0.03322495084720746,0.039061438602969165,0.010650554276325374,0.011133930573002201,0.09648987258966742,0.02481335811939033,0.0008679919733723535
HD-83441,0.268170086335628,0.032055089378711085,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22326413658683514,0.02802410748816294,-999.0,0.038867320327421837,0.018295824997346777,0.007745090673255385,0.2914054131008843,0.048054049173667956,-999.0,0.05438644941296873,0.010831339181772303,0.012842052360383889,0.14078429623412272,0.02165323927714553,0.029112242052857666,0.08584327759688085,0.01222423767336009,0.06382194940921947,0.02049791905727008,0.031542470567196126,-999.0,0.059328660656425294,0.00780805128683886,0.02547445262728542,-0.1249402269510593,0.02591194923532725,-999.0,-0.04487182305863871,0.004947642677521156,0.03358052079358956,-0.06349835068854223,0.06519836399937422,-999.0,-0.2070313811318574,0.02868625763571255,0.05209535298642522,0.16760119807570423,0.0611280512763421,0.015780649911022668,0.07133697327567023,0.02728884660228756,0.06339256954410363,-0.06762059364502243,0.03806972513840089,0.003485254275872907,0.0973940427390303,0.01889591074356968,0.034654768412506455,0.11374924314001691,0.06142101280473659,-999.0,0.06778456963341484,0.054224099316849746,0.011250695442158426,-0.00887772228329628,0.08647126874329929,-999.0,0.13637451310757004,0.01776963887894364,0.01961294904198636,0.07815903253162165,0.01807670775785769,0.004940507583883397,0.12237569914136072,0.021609748044350296,0.0057881770449510345
HD-85250,0.2584204843555611,0.023886081057705885,-999.0,0.12817287362299415,0.0045348340578455935,-999.0,0.14253458347869288,0.022336410275860755,-999.0,-0.01154199297495384,0.006609077223699729,0.011840916214750337,0.17093517016136953,0.028919959391559485,-999.0,0.1053932723703972,0.007007822471854758,0.024094836371899468,0.15304599112008163,0.013087359461180057,0.04794392664694998,0.11178783858934929,0.006011311217075149,0.02053427581817181,0.05172180104778337,0.03680827104718203,-999.0,0.11556402876782991,0.004154328967061912,0.011481475315902096,-0.09821146691605517,0.030791581940241845,-999.0,-0.05801719716909662,0.004547721762635738,0.024645951251158482,-0.1180868646824926,0.057650856584498096,-999.0,-0.2048674284494894,0.009979348033869262,0.012496451547344455,0.3699216757352533,0.03489034963764417,0.03170015630126338,0.09959326629894093,0.016044808262175005,0.02754122396388699,0.09788260595041534,0.01434651301642032,0.019774992327504466,0.31680714582292147,0.016472879106174853,0.022006462168674044,0.1523482916332686,0.03478458963243491,-999.0,0.22908775174974116,0.009885348431009846,0.001861025983627848,0.25019425373384685,0.07118062007637091,-999.0,0.3647584027939965,0.025668176966747475,0.03309329769526578,0.20056627586674913,0.016377780832657403,0.0523128429503511,0.09371100651396805,0.025198669323030245,0.058139437991029726
HD-85444,0.3562293040436401,0.017612303300952252,-999.0,0.0717263022274722,0.012649565041600327,-999.0,0.11602981972897983,0.015389211521004042,-999.0,-0.03669347090008551,0.007711708521200526,0.025390519162590934,0.130682261787409,0.022354694983543557,-999.0,0.05897777817458049,0.008472037734822923,0.010828119855627438,0.20648273701077402,0.011433592789882983,0.0978641960189644,0.12885296761236903,0.007635831719268943,0.03594883459492096,0.02991973667094533,0.019035680645100285,-999.0,0.1513794271574422,0.006017887130115043,0.016617181577208002,-0.05588263132490995,0.012744079025322963,-999.0,-0.027488066578613857,0.0031873928957481326,0.03295419265455742,-0.15149652442337463,0.036910894239620476,-999.0,-0.22914425932701565,0.01242189568448306,0.018391535483108998,0.44563908529964524,0.027675242244089848,0.017733370199724513,0.126257734926079,0.01989770061404437,0.025773388559196544,0.14692584108549966,0.013428580827694611,0.008685041681201357,0.2891581630032074,0.007228746824921527,0.014472814033023418,0.2971521332649811,0.021647655552782474,-999.0,0.38780590038011264,0.013643793650851393,0.010963080599421138,0.20450439728453523,0.022793003094279913,-999.0,0.35991356847934286,0.013502329127981692,0.028121080034618155,0.219431379786506,0.010163590056880042,0.009906986674851459,0.14019064516531338,0.021704324303524328,0.010953621876937714
HD-8705,0.27135552021569065,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.373494070699633,0.011288170915305696,-999.0,0.0989056717896403,0.007170290570886292,0.05406805709943991,0.15720727352347447,0.02834959887474017,-999.0,0.1308673456357075,0.006172324418273469,0.03866088298307705,0.22954114394096858,0.009139329663657943,0.05845162695065586,0.20270767068352646,0.006070716938912673,0.15716812882580541,0.07865190375664877,0.017543958548984617,-999.0,0.15072722535127542,0.005206320604932959,0.03988176231742983,-0.0965280292107612,0.010805915319669719,-999.0,-0.3562158045294569,0.0024450018636548287,0.039549152271703684,-0.13780826914140942,0.02782917124406976,-999.0,-0.15240984982848194,0.010917309130545852,0.043496940448195534,0.02678819052703392,0.02251621983966753,0.010994965765142764,-0.0945831252031133,0.01621301681112549,0.03161808377909184,-0.11516269352528863,0.012322719293318705,0.012901746667527653,-0.034896933936238494,0.006446421855886061,0.07860684522678121,0.1539565187813564,0.02040307545987419,-999.0,-0.019069885942894695,0.010002005076985253,0.01753069279314843,-0.0962454058265082,0.019109061141533486,-999.0,0.11218594742337823,0.011194488575841157,0.020053467009400826,0.058341058703158394,0.007975525111340122,0.006347258928277616,0.1858264417011552,0.015303809767847282,0.006526165147245189
HD-88323,0.41678068480275376,0.026291137013972645,-999.0,0.09861583101348625,0.0060937208278513365,-999.0,0.1277426842144359,0.024508896715105602,-999.0,-0.014642456198094532,0.00948317014918748,0.042619957472143415,0.12287425355957768,0.031281356081462826,-999.0,0.05100499667411357,0.008745349490338523,0.018592800335471362,0.13907671854081147,0.016218596409362695,0.05001639770626569,0.05755764979310573,0.008635638335644137,0.052510449494774646,0.06412565573972226,0.04056954323453863,-999.0,0.06653803106509859,0.005190946661766149,0.024764696159114176,-0.08283646489592347,0.03388741399582438,-999.0,0.012472243745169226,0.005149666405787671,0.028542100961554833,-0.09265840071768897,0.0629563588868796,-999.0,-0.1543263899868337,0.017098349259012168,0.021443465600482974,0.3429520290202845,0.04153725544971548,0.06006983443398922,0.07144274544395138,0.021925804783995872,0.03634952869501246,-0.025689006906456174,0.022374072300528826,0.008579067945441587,0.2063238185541766,0.017884400009945043,0.014419022570405782,0.09633235056516784,0.044348551263656416,-999.0,0.17792895464800657,0.0253769575652139,0.001917907413412051,0.1896219128889984,0.08726539145215091,-999.0,0.2062146604802947,0.023588421343580492,0.011666961488493124,0.07548607082857324,0.01815461377781527,0.0004948404819212909,0.06669154599259552,0.02602888568674824,0.001226089393657398
HD-88836,0.28065012037695103,0.02126481376694425,-999.0,0.12656611928463424,0.00302996372924547,-999.0,0.1418251195112249,0.021391472019859352,-999.0,-0.003640528741084781,0.0019271332944084286,0.009916862885716155,0.17898219955539785,0.02429493032630853,-999.0,0.09703501271449096,0.004088101662609585,0.026182916656941217,0.14331685926819576,0.009770695807858725,0.05108831266587277,0.11544367025976496,0.002701138215812327,0.035397583221105415,0.026622981261749223,0.03511472669230961,-999.0,0.12623780984192828,0.002253596140088507,0.023462880257659687,-0.08885396915927368,0.025632301025742644,-999.0,-0.16369083315234112,0.00385101894663333,0.027621047004884963,-0.16931028189584796,0.046035913357841636,-999.0,-0.16623447423479554,0.004228850227025268,0.023558857309808803,0.3338984288869494,0.024716285619516623,0.07628432394546225,0.05216874414505468,0.01131306462223958,0.03256752347113437,0.07493625849855062,0.011415579245085591,0.021819795039914394,0.27245673705039086,0.011925209111707968,0.011337614385190667,0.22800894676820282,0.018962645714244147,-999.0,0.24741765985598757,0.005361078269214713,0.011146163984147306,0.15925779198436307,0.05958762306832316,-999.0,0.37583089799746217,0.02829529571179395,0.0051325803966905245,0.2106295743206968,0.014441968810248732,0.03600480553860691,0.111311073886026,0.014001111275022559,0.02304011339697644
HD-90518,0.1556639040914215,0.020075144876022997,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1932990719430357,0.02210682016743926,-999.0,0.03719647746582189,0.0040988779514502666,0.005723836744886643,0.15720727352347447,0.02834959887474017,-999.0,0.014142123559217297,0.00623860916755108,0.03194122450614934,0.03606772635262928,0.012032996314327823,0.05175465078805074,0.06173546466071013,0.00516823620736538,0.08354373280351414,0.027289207124376547,0.03508631964007709,-999.0,0.02587173520266941,0.003434116720307738,0.0266569573945906,-0.10040445222957162,0.024624943007791642,-999.0,-0.02291965118806394,0.004186169043446519,0.04773559833859992,-0.08363742998214485,0.0532871109006368,-999.0,-0.2616295712690494,0.008364656065839322,0.16848750595152248,0.06004888111641543,0.0315817749977755,0.09875331935199466,-0.08760424068851713,0.013894391440515191,0.0815485270150805,-0.2006999967231463,0.012942220665464979,0.008115237853583028,-0.02872059158987328,0.015506034262555143,0.029449324391814965,0.024774595829344492,0.031162913873990793,-999.0,0.07007346828922226,0.007908058283733468,0.02461023414706328,-0.12961646803902604,0.06758852391303877,-999.0,0.15112798261651206,0.026052441480278746,0.010488932326208358,0.023973199008214416,0.015341723194847225,0.08751289861751517,0.1993714287970822,0.022954897618362474,0.017157695410230753
HD-90957,0.44811879799638854,0.030830026823474105,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3772051783569257,0.023488438709718586,-999.0,-0.024070385417404236,0.016169205222115075,0.04608645278506231,0.15720727352347447,0.02834959887474017,-999.0,0.1497699331550537,0.008849696775557189,0.036451746318112856,0.2277668460592135,0.018977668969225654,0.07788828673498274,0.2169338985231943,0.01045218201710133,0.24947875319493346,-0.033120308882519364,0.026025953271506565,-999.0,0.3766219597738236,0.007412267667113778,0.08108830301049118,-0.11419571635022895,0.01912414543477469,-999.0,0.08158895261645992,0.0038814150263443443,0.20803133539114846,-0.03370710709522083,0.05148108150967228,-999.0,-0.25406354744451987,0.029506295827112224,0.22296385551997353,0.06980137859084401,0.049998041482695835,0.009150926717073307,-0.11406876908293372,0.028109825493932417,0.1474157537935189,0.19275713504122616,0.03197423142762129,0.05539316919496659,-0.11600773865988948,0.019079101760198496,0.11689694485125876,0.0998114441683619,0.04582804081514307,0.02596714076397083,0.09332002063960937,0.045213571980396425,0.24399143329455392,-0.03664796678103198,0.07952205301316345,-999.0,-0.12423752517160508,0.0141378819578738,0.06550025996998146,-0.19821769210346019,0.014943134533967886,0.009713953265800365,-0.08878136273381543,0.016784751605810486,0.024818131607907044
HD-91437,0.3018302841826338,0.03231771822346526,-999.0,0.08434109919974579,0.021601634868786065,-999.0,0.12384181505672158,0.02881043554648688,-999.0,-0.026146183050503327,0.0172637476411733,0.011506707865924571,0.15035500612632735,0.04726585485089586,-999.0,0.08793320838981715,0.011363301420628559,0.015561790993225395,0.18929722471778682,0.021657608664664037,0.07709136636597584,0.11587069355734775,0.012502125473826078,0.02312912683388156,0.036095286601023444,0.03371502178170953,-999.0,0.1304150202406748,0.007916456178869635,0.029827683610697854,-0.080621478751869,0.029952517944678285,-999.0,-0.08197505765817513,0.00523128138578968,0.03108281874015349,-0.13111501338443954,0.06891771973765547,-999.0,-0.19073480361833015,0.028427577954035832,0.004168780869658987,0.40684017817669316,0.06156630263108279,0.03776525977172551,0.07086025159146936,0.026958596122722292,0.025874836670754815,0.10261153922357923,0.03822283443810083,0.028598473219826264,0.2884270106703327,0.018773869547539932,0.027834418479063344,0.2010784268594571,0.06368808562568816,-999.0,0.2849556214127226,0.053191864533849935,0.0009052394331806046,0.11045568825074357,0.09289445303289998,-999.0,0.3434071678564377,0.019425935822117078,0.008947264748836685,0.23471728697852334,0.01938668151360565,0.02253175882239833,0.12536224544264235,0.02352253741826666,0.002029809244818166
HD-93257,0.23043736537239007,0.03171122262350753,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.25931535907081316,0.027798071045180943,-999.0,0.004719738914028333,0.01855909486269859,0.002592625583756911,0.15720727352347447,0.02834959887474017,-999.0,0.041543932919329174,0.010486118101093563,0.012050199737312903,0.1626333045593319,0.021651516927732106,0.02771617904687074,0.08363548175779625,0.012068811471081095,0.11662052262686809,0.013033063200861214,0.030857629715087827,-999.0,0.11701683939683769,0.007981278970423953,0.04521451622317682,-0.13110374094172556,0.02373764208354595,-999.0,0.07286019896377767,0.004737731017069462,0.0429721709582578,-0.06076221957172863,0.06342505755542732,-999.0,-0.14587681421458348,0.02906937084445481,0.0959153084971182,0.07088268692321101,0.0591477925521317,0.08138322385129329,-0.09782214072146617,0.027769714873661845,0.10929196893276562,-0.15335041880374253,0.0381224894793649,0.016074016993517886,-0.12640169777562021,0.019106267628829696,0.0481814448236162,0.06641067411489636,0.05903839746882861,-999.0,-0.21107166950741738,0.05462268850449668,0.07430351164575558,0.02988174322801178,0.08474210701169202,-999.0,-0.11420753749810442,0.016883081933546682,0.04583366301698527,-0.06790273258445316,0.017464295212079872,0.0034648707442200555,-0.025310677690150586,0.020027310479852112,0.0010644066550363554
HD-9362,0.31719957790884123,0.017375979043171997,-999.0,0.2807761231753132,0.011887338539787077,-999.0,0.30023907036622277,0.014613758780939057,-999.0,0.08414608809726754,0.007694168536613198,0.023118618093072495,0.23489726069370498,0.020934341006689946,-999.0,0.11069858574146943,0.008157480363327668,0.0038791400571304255,0.20235112903822206,0.011202536042853402,0.023763879262620337,0.17357408170273028,0.007449833574058826,0.03656380403889471,0.08250085652344019,0.019145475764275412,-999.0,0.16700422084166805,0.005932522573528064,0.02090195649245357,-0.1112331371965869,0.012525854411332932,-999.0,-0.4312092097510014,0.003104656614376376,0.023186884875773268,-0.09932189683508064,0.03556351658676734,-999.0,-0.058341940080366445,0.012094640335846533,0.02483195563832293,0.17642568116807386,0.02727641100431631,-999.0,-0.06953388164228219,0.01915467301438798,0.07805143569759776,-0.04923178385519714,0.013210917430939212,0.011918552979297878,0.11779826489087064,0.007091859039416827,0.01824524052662716,0.10375346176832423,0.02163289058109327,-999.0,-0.005710049618419422,0.012767982904770322,0.026738890891643774,-0.02269831208179518,0.02225021758996095,-999.0,0.16331829008010554,0.0131811532329121,0.007451278567950375,0.10901477799608009,0.009838370115406843,0.006687691854383088,0.22936939936290326,0.02081221315011384,0.008614480421575449
HD-93813,0.28463470033717253,0.01752229507909167,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3236504229353193,0.015093605470270364,-999.0,0.08525413199287776,0.007705345084082595,0.05295708948098035,0.15720727352347447,0.02834959887474017,-999.0,0.057336951764806014,0.00835502561259439,0.032794814350738714,0.15138832566617116,0.011345936969922008,0.08722918718337144,0.1331942784245143,0.007566721847085454,0.18309995369831003,0.06416922461221364,0.019077588696940914,-999.0,0.0813668058914391,0.005985806563260564,0.04481888910141463,-0.12664941093009685,0.0126610202075552,-999.0,-0.3333206506175699,0.0031564889578574993,0.06490849795840739,-0.10980876682587604,0.036397176510271766,-999.0,-0.17922293764833275,0.012298379176005174,0.01773330043028648,-0.020787304865707318,0.02752367334045962,0.0004305411362876266,-0.11312743473353086,0.01961633276127063,0.011728939531104089,-0.1904386173853576,0.013346005997606105,0.0022792451707268685,-0.052973527603664694,0.007177480625661879,0.07126171301428802,0.12501751982251252,0.021642789243636076,-999.0,0.0739465897364632,0.01331091757401584,0.029890907386088995,-0.10444090087677904,0.022586122851490698,-999.0,0.08681797710621858,0.013381064158389428,0.028431926473749754,0.0009168327160234274,0.01004102731160083,0.03502067566568785,0.15931641828010304,0.021366043262523882,0.004185466784523778
HD-96407,0.3471086931718438,0.03257140304242935,-999.0,0.25314476539927433,0.016944635001652265,-999.0,0.3191405327541589,0.02780484479704032,-999.0,0.07551805587264926,0.014480318524700123,0.009903173876803083,0.2491355777963412,0.042944175195852696,-999.0,0.13528067391609938,0.010807455824377353,0.018112118369666266,0.23884102256687703,0.02035135612498949,0.05646680936476581,0.1798998059443851,0.011708064256714255,0.052105286392722064,0.0775049549646879,0.03860304908555303,-999.0,0.2094463089547904,0.007480688854101733,0.029550220493968393,-0.10394823851439494,0.03552336728317508,-999.0,-0.5157690383173622,0.005580099901308756,0.0418980187075838,-0.13868627536228761,0.06798674303944646,-999.0,-0.08183634635514925,0.02799417778070806,0.047966277860683484,0.22376430088233232,0.027015667859595294,-999.0,-0.1346005226115542,0.026424161706109534,0.11466175059144083,-0.13087568617099243,0.036571555763343366,0.005426114970143153,0.09933927418047409,0.018470711850703862,0.021551039286601376,0.12986717548104573,0.021618105762733247,-999.0,-0.07612469978900556,0.05115935658069828,0.02381709268837366,-0.0969561082397129,0.09454912136531674,-999.0,0.11770516972526746,0.02139729739895133,0.007822554462386472,0.07610874808371715,0.021062956952298897,-999.0,0.173815779139312,0.023711203841281458,0.021399396506484814
HD-96566,0.4435750677272179,0.018365769188753066,-999.0,0.12876640363690595,0.016254326465029136,-999.0,0.15544533044423237,0.01901604238847281,-999.0,0.06724988063396962,0.007910524823979564,0.020592929827149862,0.08630021288119069,0.02886717364836299,-999.0,0.05059399510825512,0.009071600193618065,0.00808984978971034,0.18896616635281413,0.012428354028658935,0.03916371091739074,0.06190381504247954,0.007647043550967369,0.06537419204037323,0.0008502838946579938,0.016790978111029167,-999.0,0.029204733018538112,0.006225013728822409,0.02994297281901307,-0.10128146494228288,0.014531374539709343,-999.0,-0.09509742066199253,0.0030397554596198494,0.043096306420087674,-0.09148118072519898,0.040068469509440374,-999.0,-0.17394909437677605,0.01623252322502019,0.03734839823674976,0.3194041701183139,0.02272688112496354,-999.0,0.1345874890232462,0.022429241104704928,0.07169622559617958,-0.06311701519715651,0.01289447927262366,0.04807533545292601,0.27226575961865457,0.00899455186399516,0.04830574329208996,0.11705991474755814,0.018170738737737852,-999.0,0.4167276980361249,0.018492655829324793,0.05787229725551152,0.07275298504342517,0.03549029924915584,-999.0,0.4130652680857232,0.012765103303945891,0.05423204654144588,0.21908638124909083,0.010820161020919972,0.035002515900755676,0.1646470384732643,0.02437620118886424,0.008421896292603925
HD-97344,0.3377688701576975,0.028228138035894048,-999.0,0.1246752472513677,0.006802566722090287,-999.0,0.15030725846259507,0.02483273685036457,-999.0,0.008392903697671983,0.010011246753190867,0.015503125340048324,0.1661814688943597,0.03142288637685762,-999.0,0.08656454661902255,0.009038099191874248,0.017674414114469236,0.20164419922527785,0.016741797828134265,0.034782937725264584,0.10451607912952557,0.009083923454329727,0.019886793200079543,0.02656944970654429,0.0410074185716061,-999.0,0.12363019240079431,0.0054324892641165615,0.02017193099740757,-0.11379519495044299,0.035836702504172466,-999.0,-0.13119204992174893,0.005241726363921302,0.023463326110864925,-0.1410994588034189,0.0642742706908839,-999.0,-0.1746062258103652,0.018551335128797176,0.003969031511030631,0.34692726072918867,0.04316317382576342,0.03353302575462733,0.06623975954608334,0.02271277847843097,0.03601781104483695,0.06694565003611458,0.02407591197296404,0.020049623495349868,0.24052441873324243,0.01805965742212535,0.010475994496982055,0.22801606162094679,0.04657277643743348,-999.0,0.181626789555582,0.02850713360485824,0.01552723917060797,0.0998404617045594,0.0903902291234583,-999.0,0.29726076870955115,0.02189186758812841,0.020007437424861142,0.17726964590342098,0.01848757539936296,0.019808670697054054,0.06248939092123565,0.025907099512701617,0.03373492314973567
HD-9742,0.26727852892141385,0.026546016186885686,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22660106110266073,0.021137444082784108,-999.0,0.055728757302064336,0.014428060708792184,0.031863080140390194,0.3263930695725014,0.047102748559497316,-999.0,0.08057290096647247,0.008145563299989547,0.02138290519095111,0.14164771174975901,0.01684895096474754,0.03262188656461409,0.10935716249500266,0.009013105335020043,0.03326312596963758,0.045994345300607475,0.021843909006273664,-999.0,0.07708207901172673,0.00697168702262044,0.025598697693284704,-0.11333491492284203,0.01806116266338317,-999.0,-0.1981580043206725,0.003178592442992798,0.019880992438892915,-0.11556536443275661,0.043185839828483764,-999.0,-0.17200372526703986,0.030319525992308163,0.01604632000014041,0.20478183165640407,0.03953205935101843,0.010393137108538245,0.041598850958281586,0.027418031098033174,0.02288880258220951,-0.031179653955421716,0.024560865708078097,0.00719488449953668,0.15629234954311597,0.01729710042902335,0.03015428611704562,0.1397980166313632,0.03317982930144284,-999.0,0.16772557867599672,0.033864667163886385,0.0140547807178453,-0.0016792247425230777,0.06419320299624062,-999.0,0.27419222981095537,0.01306352657946867,0.011984170020480273,0.14747077150806776,0.012754638514624071,0.0210098248278517,0.14318355461682442,0.015982085936039638,0.00883920762916994
HD-98430,0.37850720414507855,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.35846054509245384,0.011288170915305696,-999.0,0.14800570593958573,0.007170290570886292,0.04270627684164248,0.3128773344370952,0.020219523319630422,-999.0,0.13689720393879484,0.006172324418273469,0.02074376914792487,0.22553124351614962,0.009139329663657943,0.05383391511692641,0.18119998794290584,0.006070716938912673,0.05804505540445909,0.11240726158885828,0.017543958548984617,-999.0,0.13268875166693844,0.005206320604932959,0.023557318409706502,-0.0956017737247663,0.010805915319669719,-999.0,-0.6304029668548488,0.0024450018636548287,0.022489479944839127,-0.12261347979367265,0.02782917124406976,-999.0,-0.004388269246640958,0.010917309130545852,0.03181635931381243,0.23619462937061544,0.02251621983966753,-999.0,-0.06411996962250799,0.01621301681112549,0.10485906357984705,-0.09405099793391519,0.012322719293318705,0.010535435645910973,0.16392012605795123,0.006446421855886061,0.009411169486336551,0.13172582751658268,0.02040307545987419,-999.0,0.05555326371250461,0.010002005076985253,0.03881148718298514,-0.05189587235324211,0.019109061141533486,-999.0,0.17182697066338132,0.011194488575841157,0.018446304216525676,0.10961437874819957,0.007975525111340122,-999.0,0.2233606390313536,0.015303809767847282,-999.0
HD-99167,0.2785477043479768,0.022694988314222227,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.46199515543425607,0.019648530758409513,-999.0,0.030066455028611466,0.010220528950820767,0.012491135392084268,0.15720727352347447,0.02834959887474017,-999.0,0.06956797886072186,0.008530019510803176,0.1615263950700959,0.12610542291205273,0.012568993076298284,0.09740643751628184,0.20282733365897687,0.006505769861013995,0.1984787303985364,0.02177963538392713,0.01469832500178403,-999.0,0.23548326172792233,0.0063107255795146365,0.06174446770906935,-0.1762967201998188,0.014677551402418455,-999.0,-0.4025059269835366,0.002498046455392946,0.15742717584736965,-0.12706479062355858,0.04037340487676232,-999.0,-0.01829243607830311,0.030171305089764174,0.3908838698959803,0.40929018007519335,0.01941231911592446,0.35020847290372636,0.009324352448062206,0.025493981703262208,0.15170530412095892,0.09391286786379456,0.013859975944715056,0.10217291748696819,0.19112118774904813,0.014205472262784293,0.13382032278877626,0.18553722863040584,0.016674869714918703,0.031078290974391465,0.12330187466169963,0.01955417651763189,0.1822103670017986,0.16973725531270734,0.04560977827228899,-999.0,0.2624191008786734,0.012061802908831121,0.11693894694489144,0.01410354850253015,0.01063997163017175,0.08166301117244257,0.16294521969200065,0.019865285308508257,0.030917205581606114
HD-99322,0.2918623204243057,0.03139069639411991,-999.0,0.15973463733599783,0.022960452518758678,-999.0,0.16585332496528007,0.025183046622495667,-999.0,0.02772689274569473,0.0170350764863458,0.012416479785821019,0.16515497928200942,0.04904139931597871,-999.0,0.08196637064512247,0.00936633335892179,0.008765479438389795,0.15501635511503756,0.0200099525782724,0.0186525301142245,0.06321209363670499,0.011104196535392977,0.019327627113230973,0.03783833307946685,0.02801665763780909,-999.0,0.07131313644599177,0.0076474956456091545,0.013197498150784985,-0.10589221232420351,0.019436171266838758,-999.0,-0.09189711505604761,0.0041821377236162605,0.015303437178915826,-0.12487755745285165,0.05529491582269084,-999.0,-0.1845365638647738,0.02929852579842568,0.009867410979373957,0.30470313401634064,0.053364128955961786,0.019847232990883507,0.08333170834264758,0.028068420787506952,0.019253974611787832,-0.005225211351447795,0.03512262820544954,0.011150203891010905,0.2595485889552601,0.019174419332965487,0.0063819634416640725,0.08949422682043098,0.050891414993592635,-999.0,0.19851461698951234,0.05054533539793313,0.006295494779181593,0.04069791266870118,0.08216132643050353,-999.0,0.2905121536915017,0.014463749424763533,0.03436805333506982,0.15265695311353256,0.0158328007358893,0.035864700601767635,0.09854534735944007,0.017229835255194316,0.011208029609050811
HD005891,0.3743599953546748,0.03165768827819658,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.46254557194803125,0.02776283144612078,-999.0,0.24875203833905019,0.01859313997671762,0.01791729244742539,0.4242650751555259,0.048723799123647306,-999.0,0.1864140069925682,0.010428591757135043,0.016344609175560337,0.24882289639432598,0.021651131202794587,0.04617475080215001,0.30867360320645276,0.012042538861257689,0.048591420864784816,0.16697897433809095,0.03075108595526836,-999.0,0.256708536945362,0.008008667923188552,0.06841470136708239,-0.0965361180649027,0.02339995964470729,-999.0,-0.5601114270624481,0.004703775113635522,0.03963789495523297,-0.05122683384479787,0.06314954806125828,-999.0,0.13967215807953728,0.029128368468565126,0.04451452637563202,0.22376430088233232,0.027015667859595294,-999.0,-0.2054711258956731,0.027843538712773893,0.11626456887011669,-0.14878969863247338,0.03813055290041124,0.0009480690600748437,0.07323322816083598,0.019138834089967815,0.016571051609778245,0.2663382914155714,0.0586674954053483,-999.0,-0.27462530033934784,0.05468454574279854,0.01389629867028122,0.018133566774287804,0.04189642362190657,-999.0,-0.020256117414146027,0.01673348283950949,0.020349029399102977,0.008324219917122289,0.017367768321912863,-999.0,0.31281847833715076,0.019781159848933826,0.026666952534553034
HD100655,0.281665906534901,0.016226913750859436,-999.0,0.18314387852264663,0.011276549403676905,-999.0,0.1540112979195622,0.011288170915305696,-999.0,0.051575225633210535,0.007170290570886292,0.006114530766925745,0.18229363538387686,0.020219523319630422,-999.0,0.05095371544079198,0.006172324418273469,0.013555773399909314,0.12145377708715721,0.009139329663657943,0.0246058178471199,0.058636173779447374,0.006070716938912673,0.015090350697216134,0.028412783772497202,0.017543958548984617,-999.0,0.060165864999227325,0.005206320604932959,0.015050229752828288,-0.10340348533435575,0.010805915319669719,-999.0,-0.09991320584462057,0.0024450018636548287,0.016691212262600834,-0.09272852115663158,0.02782917124406976,-999.0,-0.1571983748121921,0.010917309130545852,0.02539810770137887,0.2703875301436957,0.02251621983966753,0.00199987062359247,0.08165568225471942,0.01621301681112549,0.02847239074996622,-0.03240607089404415,0.012322719293318705,0.0041902403193727926,0.2187313422525427,0.006446421855886061,0.00556675742362305,0.13699897858801988,0.02040307545987419,-999.0,0.13954310146218601,0.010002005076985253,0.019904236183777027,0.006757694296624289,0.019109061141533486,-999.0,0.23178056552199056,0.011194488575841157,0.0023710901191686257,0.11777828547136308,0.007975525111340122,0.01114791591123114,0.10581516823631629,0.015303809767847282,0.009767504134965736
HD10142,0.26812441085424676,0.03242817218345623,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3005697454171117,0.027422222385478243,-999.0,0.09191454736848764,0.014011784960671046,0.016551709914992826,0.2259822566030677,0.04170117907922632,-999.0,0.06283069612413751,0.010640882437778424,0.01048341593503773,0.15167679139218906,0.019990368298781373,0.04425905950842096,0.10085984654402354,0.01151898870903767,0.029756600894977378,0.06129853937498442,0.03915204953314972,-999.0,0.08181878080281164,0.0073466808908086,0.01573889070647774,-0.12838243082807932,0.03592701880998334,-999.0,-0.27184273951564275,0.005614842465082612,0.01941563943434297,-0.09544498832736725,0.06759682817636999,-999.0,-0.07040770490875314,0.027592385019557093,0.025820519294665733,0.053468271354357125,0.05866604252800315,0.06650409074158063,-0.11406399432491698,0.02635064343887451,0.0264855783095397,-0.2004955993616645,0.03581568938904596,0.0019780009605336385,0.0224038936884855,0.018495333941819604,0.03892905782344235,0.05804052383464675,0.06013539247633979,-999.0,-0.06925957362591059,0.04997491446889318,0.0028989449599499464,-0.20454906799967898,0.09472297298269299,-999.0,0.06546141146768696,0.022268549596053906,0.014765795318929312,-0.019807749941051667,0.021225130943549518,0.05225433546721264,0.1568442613518235,0.023730731631531034,0.01486284390084723
HD102272,0.40498223227930963,0.017329101579423165,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.493792065573479,0.014460204074309379,-999.0,0.2616365249643865,0.007690366733576464,0.013599821512796732,0.41517746228504804,0.020653233982221197,-999.0,0.22198964933621856,0.008092133431924402,0.016369307091563475,0.28009074326218786,0.011156344459390708,0.04899213664536083,0.3581718317372496,0.0074110739990608885,0.0424199103564324,0.2050295598223345,0.019167162123884928,-999.0,0.2740803535784383,0.005915147037519764,0.018321811930550415,-0.08346996959289699,0.012482509568633456,-999.0,-0.5682987142966655,0.0030876157540371055,0.04913606125311695,-0.04547465391457928,0.03529680754134288,-999.0,0.20311583124199387,0.012028572978753383,0.06797730059897224,0.22376430088233232,0.027015667859595294,-999.0,-0.21158173099688138,0.01900569102677055,0.11166275731502942,-0.15533540507502733,0.013167412175898898,0.01580144461620034,0.06631790071929682,0.007063821232189106,0.005754182346695516,0.2735035414516732,0.021629198655148934,-999.0,-0.3414758529258567,0.012593515573468704,0.00469055777469965,0.018133566774287804,0.04189642362190657,-999.0,-0.06819708205028041,0.013116367438908547,0.03162009446231509,-0.016660097088510795,0.009772545820564148,-999.0,0.2954315604947218,0.020633719435450372,0.039014525572250214
HD107383_11Com,0.42429651860271583,0.016226913750859436,-999.0,0.26624083122674613,0.011276549403676905,-999.0,0.2900375366990249,0.011288170915305696,-999.0,0.08709232874727085,0.007170290570886292,0.024925503613345397,0.2934566056132843,0.020219523319630422,-999.0,0.11010150252694186,0.006172324418273469,0.01842141979898008,0.1952127968455008,0.009139329663657943,0.035960272069181495,0.18144873718478272,0.006070716938912673,0.037636833015184674,0.07108378102832574,0.017543958548984617,-999.0,0.1715408709812678,0.005206320604932959,0.014977136422701855,-0.09058420652171734,0.010805915319669719,-999.0,-0.4335513833177251,0.0024450018636548287,0.028408051713944896,-0.1413694193416704,0.02782917124406976,-999.0,-0.09063174436300506,0.010917309130545852,0.020757183510085032,0.224227668567038,0.02251621983966753,-999.0,-0.028782684922334684,0.01621301681112549,0.07594956482134416,-0.031068983684364115,0.012322719293318705,0.00979332461893538,0.17157141619087873,0.006446421855886061,0.005094106233454267,0.21922997901658853,0.02040307545987419,-999.0,0.06236589234683162,0.010002005076985253,0.01985255289553347,0.012098833455391256,0.019109061141533486,-999.0,0.2258955690131058,0.011194488575841157,0.008640008378083638,0.1696918583514988,0.007975525111340122,0.008816211632532142,0.2007591355506541,0.015303809767847282,0.0010396734842588046
HD110829,0.1846161092609711,0.01659597177908471,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.18501676352666246,0.011831223044361088,-999.0,0.032893859017121885,0.00745151750721835,0.0035241908412817036,0.15720727352347447,0.02834959887474017,-999.0,0.041685691256246264,0.006713915620636918,0.01934767266531051,0.1389195846134869,0.009842935840424857,0.024013478246059827,0.07793538663784315,0.006456330728143359,0.0374590329304111,0.024789931483639782,0.01836673068800318,-999.0,0.09321072032953331,0.005477407781705264,0.034616199612446295,-0.09860231052253438,0.011758576582893985,-999.0,-0.014853587491502174,0.0026672514846805065,0.02143424505839773,-0.056615328762528117,0.030093621155996796,-999.0,-0.1846780219187333,0.011276953372512163,0.03370593342364037,0.18361439350055628,0.02445397248216753,0.048714957184195246,0.005077109263047552,0.017132110466228125,0.07345262776055098,-0.06562954032867835,0.012570354299079147,0.009686784469048006,0.10031541498428875,0.006649947830776852,0.02266362586136499,0.09463537543622019,0.02089175364100544,-999.0,-0.06144347989211963,0.010717834997106714,0.03997274141389901,-0.12631518304500394,0.020151621641542702,-999.0,0.03518366610907281,0.011855781991639966,0.02843072093395695,0.022261520882917288,0.008673504019780768,0.02410592411742961,0.049176395240364934,0.016753238179853205,0.01492642393251653
HD113226,0.5185279221449092,0.016226913750859436,-999.0,0.12538777632050674,0.011276549403676905,-999.0,0.075135180478837,0.011288170915305696,-999.0,0.00504064782391242,0.007170290570886292,0.004651055743596496,0.06134431364665061,0.020219523319630422,-999.0,0.05527818246009608,0.006172324418273469,0.03907260381344402,0.16795984573111994,0.009139329663657943,0.06410593160036294,0.02325824704060007,0.006070716938912673,0.08149907048911727,0.08802658421896459,0.017543958548984617,-999.0,0.017223731728427914,0.005206320604932959,0.009334892075682076,-0.1228248855531392,0.010805915319669719,-999.0,0.060771233702206266,0.0024450018636548287,0.058368282712590404,0.05213003416667184,0.02782917124406976,-999.0,-0.20860861991819196,0.010917309130545852,0.1374911555125573,0.2608367545552903,0.02251621983966753,0.08979207796238678,0.049947562229143684,0.01621301681112549,0.13292719030960523,-0.13342785470150262,0.012322719293318705,0.0278535247467758,0.1811075674479417,0.006446421855886061,0.007126295315152131,-0.02707726277998767,0.02040307545987419,-999.0,0.32979362448473926,0.010002005076985253,0.09166275609897082,-0.10526064007775682,0.019109061141533486,-999.0,0.25426886015424394,0.011194488575841157,0.06985323007377237,0.07148662063500079,0.007975525111340122,0.03851615985279298,0.0007918601351652003,0.015303809767847282,0.05211507396815107
HD115319,0.3215146792819764,0.02231305185137502,-999.0,0.22873895483156026,0.02324755670101698,-999.0,0.24813050575351603,0.019330531024232853,-999.0,0.0520846151929385,0.011226320491651298,0.010213288910282024,0.2936175614893498,0.042773773844240484,-999.0,0.12967746933761815,0.008280012903596699,0.021646297627570404,0.20192803852727922,0.012986420790280246,0.034182484726263805,0.19511984452965572,0.006569607883406739,0.04624687423493635,0.06838853377188892,0.014576295395380027,-999.0,0.18331697933281232,0.0064516670770627975,0.015673187930297566,-0.07613269295266767,0.015825238083926454,-999.0,-0.3535798810731,0.00253777392315486,0.03711769877621165,-0.13089169057911632,0.03852536459479606,-999.0,-0.1435373483238835,0.030805009425289683,0.01676060233628075,0.23515098386307454,0.02007230129357918,0.08785264445801533,0.03996787790844453,0.025927583572365333,0.059271743401686484,0.07902178589860427,0.014622607565505315,0.0065399114050524775,0.262444194963322,0.014758594116573992,0.018679471557668064,0.18740294812210345,0.017914857477714936,-999.0,0.12139610209740359,0.019009301881201243,0.004076177969886352,0.12422146036458181,0.04712123375592284,-999.0,0.3363096272394387,0.011678845894097881,0.027315166568964454,0.2453470029126682,0.010228299859610985,0.004871789289050868,0.21416013411149581,0.01850769772439037,0.001244001442563536
HD11977,0.2981616020573514,0.016226913750859436,-999.0,0.17205549279080734,0.011276549403676905,-999.0,0.1984272370861484,0.011288170915305696,-999.0,0.03029674727898124,0.007170290570886292,0.02384321203249841,0.189166388126361,0.020219523319630422,-999.0,0.11314491886475637,0.006172324418273469,0.010753493437217604,0.20992770663195795,0.009139329663657943,0.023053035803891127,0.15884358700906648,0.006070716938912673,0.028831185203414347,0.05438049636110831,0.017543958548984617,-999.0,0.16840458318876556,0.005206320604932959,0.015090782298021058,-0.09210807171788149,0.010805915319669719,-999.0,-0.30996854116537476,0.0024450018636548287,0.028617541747823366,-0.14565884062098577,0.02782917124406976,-999.0,-0.19053781929509883,0.010917309130545852,0.01981739513225954,0.3041483161654851,0.02251621983966753,0.15197725712827928,0.08111542179773087,0.01621301681112549,0.06017097218096062,0.12354452317867759,0.012322719293318705,0.00960636485203364,0.3107943230232734,0.006446421855886061,0.005455907099827019,0.23385693124492724,0.02040307545987419,-999.0,0.27910607023285694,0.010002005076985253,0.013728455633846587,0.10894164769091352,0.019109061141533486,-999.0,0.46371809803978253,0.011194488575841157,0.025235085466618637,0.32758038474445683,0.007975525111340122,0.013082725363108394,0.3007915714271698,0.015303809767847282,0.004746037571127959
HD12055,0.3642489398070175,0.017810529562963594,-999.0,0.12431377990156398,0.013263406028320802,-999.0,0.16751937612759468,0.01617126987058813,-999.0,0.005591409520231461,0.007729316643712868,0.017238144441921843,0.16277272564973405,0.02349165982663291,-999.0,0.0912835972828268,0.008827606785120363,0.013770611444812647,0.29538342948153423,0.011724831461874717,0.12564259937412608,0.17348878723309646,0.007844517560553816,0.046299946275601404,0.026577101403197967,0.018573350102525105,-999.0,0.21832099819963788,0.0061335432426251795,0.012170071283414097,-0.07123578968039052,0.013100962648698063,-999.0,-0.14363726549808892,0.0032721796613413233,0.034823026089806426,-0.11137232769837307,0.038050308825765385,-999.0,-0.18997650241041653,0.012670508790382114,0.03100682350399892,0.37733461571855426,0.027044831270857037,-999.0,0.043611721117590485,0.020779349469458624,0.019069145098732004,0.10408265649195075,0.013632616131472422,0.010745413564938182,0.2668248277849822,0.007401181120960948,0.028464094360997658,0.20150334977396472,0.02158756997652482,-999.0,0.305114623204592,0.01454187806974454,0.005009321366652553,0.07463121216326446,0.02379574759166217,-999.0,0.3368857296555116,0.013659891760858576,0.004482103268314719,0.2113730499093312,0.010410613993826603,0.015698649788959296,0.14513901885110786,0.0229479835116113,0.02117079819735445
HD121416,0.2932102019623321,0.025964555459986605,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23073554746409924,0.021014384997663133,-999.0,0.05393880654290456,0.014206209814146614,0.017357939928210758,0.2629111714730132,0.0464226824368945,-999.0,-0.0012239784329869455,0.008038794501808744,0.01020475236594241,0.09583202817402933,0.016537230163726335,0.06022798325328725,0.0630731973231459,0.008817202172169433,0.10947395977990805,0.03435926250366766,0.0212756868112743,-999.0,0.06636386198808092,0.006915996620513054,0.03201424211897372,-0.12009348123907354,0.017954841200150295,-999.0,-0.04017677312737316,0.003089338671910463,0.05258892347658844,-0.06648281837857911,0.04234036124938271,-999.0,-0.16136098448675612,0.03034375545225077,0.03421064527540545,-0.0053455988330539245,0.038045588678171365,0.13583619076747067,-0.1668583160422324,0.027296927082712953,0.0807922147157624,-0.25591312045722364,0.02360655597994375,0.006991811345184203,-0.15414365639852196,0.01695909095112147,0.05812322764119729,0.010818771049239721,0.03106701967582828,-999.0,-0.05489034503024372,0.032375587529063374,0.03224557299769833,-0.1628557709560206,0.062260452585355154,-999.0,0.0039512765353308665,0.012924675064366285,0.01821673371292229,-0.04145492565453356,0.012463448094593913,0.009315920742265574,0.0525522781209022,0.01579873110350532,0.019994866041827892
HD12477,0.2782436485180607,0.031649963304446374,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.18358335853484503,0.027757745183001187,-999.0,0.0440517567717883,0.01859789888414944,0.011725191856893094,0.15720727352347447,0.02834959887474017,-999.0,0.01933100565543571,0.010420202716928426,0.02830394318230322,0.05437511440208759,0.02165107260707559,0.08277135535337785,0.04757355618703788,0.012038700075137769,0.15199393687106338,0.053172561195204415,0.030735713685036203,-999.0,0.03750210658733659,0.008012628026068513,0.04132511034974296,-0.11726113950293604,0.02335125187761307,-999.0,0.016992490494277868,0.0046988446464446675,0.07553529142233181,-0.05053230876840831,0.0631098058986789,-999.0,-0.367433737597178,0.029136867161373398,0.14346928579423165,0.1328104260385693,0.05879419365470608,0.05246175869012683,0.04132469947800613,0.027854168302509214,0.09813840286381066,-0.11728491374934047,0.038131712875965,0.0031996366695257947,0.07766649863114805,0.019143528851176258,0.051550354851635026,0.05421578683149908,0.058613972914286896,-999.0,0.1960857485201853,0.05469346692667571,0.06626377229628982,-0.06396205488248763,0.08443472958293984,-999.0,0.16114359372453774,0.016711600488449437,0.056327121400347485,0.029816366774242403,0.017353812228012303,0.05126304473248075,0.07821083517314709,0.019745645200176753,0.0012897362139747681
HD125490,0.29946439579771955,0.01720698904948154,-999.0,0.10395237807563956,0.011343887950021817,-999.0,0.1105977415606903,0.014060620862341255,-999.0,-0.023096158788106454,0.007679950639443881,0.002802079625748938,0.17339655201050083,0.019921991081276385,-999.0,0.07632411340643494,0.007916821967455048,0.010128141968988874,0.1816370592336959,0.011035425791899006,0.0630754357186933,0.12112240619193002,0.007306732935152573,0.019422941330723954,0.020210317816652695,0.019223504420777335,-999.0,0.14868229139914127,0.005869171856690438,0.025672647126047603,-0.06627215165978032,0.012369504863200152,-999.0,-0.08364010948673437,0.0030421866881796475,0.0292081336530623,-0.1194562727416483,0.03460294572075699,-999.0,-0.1966959476208844,0.011854616356294105,0.0014352559892661565,0.3593252764754731,0.026988754239787173,0.01905661693626659,0.08665625814176886,0.018615269946566437,0.011365393153634586,0.11332756789122264,0.013053569571173044,0.010494236968472272,0.2683934507388091,0.006989382830966443,0.009088990538396013,0.25820301736473283,0.021618395633994068,-999.0,0.23813810160949822,0.01213773711145814,0.014260350802643776,0.22239128507224412,0.021862884953551175,-999.0,0.28257671444641014,0.012945903779142525,0.00017370088776030856,0.2042553907967985,0.009599034984828643,0.0008889794223990305,0.11094827436464241,0.020166284720739946,0.016577047741224434
HD126035,0.29104507269128976,0.016226913750859436,-999.0,0.147421845918538,0.011276549403676905,-999.0,0.12258074023383045,0.011288170915305696,-999.0,0.020412627213652612,0.007170290570886292,0.0010872489502649053,0.15742593015926495,0.020219523319630422,-999.0,0.04519216741912272,0.006172324418273469,0.008371909443619877,0.1478160462276373,0.009139329663657943,0.026562384289580646,0.06469268497130506,0.006070716938912673,0.02073892099288835,0.023595506157635032,0.017543958548984617,-999.0,0.07593266424703159,0.005206320604932959,0.01073202599560341,-0.09943126983788644,0.010805915319669719,-999.0,-0.016631434985798638,0.0024450018636548287,0.017135563538224576,-0.0755323253418291,0.02782917124406976,-999.0,-0.2058499652766651,0.010917309130545852,0.03282618330459256,0.3090519171005724,0.02251621983966753,0.028960284706912864,0.08658527884758183,0.01621301681112549,0.03627749340497042,-0.01084840049885663,0.012322719293318705,0.015154500343958708,0.21689732006203308,0.006446421855886061,0.013389169259259088,0.15141125467261482,0.02040307545987419,-999.0,0.09775770888776775,0.010002005076985253,0.021600343189049714,-0.06596743931211982,0.019109061141533486,-999.0,0.19628777060269376,0.011194488575841157,0.0012572341854745483,0.09281141081640773,0.007975525111340122,0.016313079667558017,0.06858144719713771,0.015303809767847282,0.001561842933165497
HD13004,0.21540370712306117,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.25888142103560885,0.011288170915305696,-999.0,0.03286444304679541,0.007170290570886292,0.0049018864566219384,0.15720727352347447,0.02834959887474017,-999.0,0.03712839724714627,0.006172324418273469,0.019053939627033157,0.1681429002496916,0.009139329663657943,0.034017602032581466,0.10447365192000085,0.006070716938912673,0.11456540189024773,0.020541820093518515,0.017543958548984617,-999.0,0.12197014609936033,0.005206320604932959,0.04058324675380664,-0.12129902539287724,0.010805915319669719,-999.0,-0.002550116257272028,0.0024450018636548287,0.038964652743428314,-0.05036516891055204,0.02782917124406976,-999.0,-0.10966476250714902,0.010917309130545852,0.0582403452115008,0.07880330203156369,0.02251621983966753,0.07555433650586327,-0.11019540821038881,0.01621301681112549,0.09699931404112999,-0.135201190284382,0.012322719293318705,0.020673291930905495,-0.09011998836275442,0.006446421855886061,0.05889125714146699,0.09629088266573088,0.02040307545987419,-999.0,-0.15202534552529998,0.010002005076985253,0.0647837663377521,-0.019167353150530142,0.019109061141533486,-999.0,-0.06185232657602972,0.011194488575841157,0.05244797034575961,0.012039131681224044,0.007975525111340122,0.04444373197639688,0.04835476948633194,0.015303809767847282,0.021549546915868634
HD13423,0.4102981543992992,0.0314778222809585,-999.0,0.15639349224559546,0.022911303801526266,-999.0,0.2003211440604145,0.026462911315310183,-999.0,0.004760705792260761,0.017690790364901954,0.013615975148372667,0.2140646957393542,0.04895113333470667,-999.0,0.1055792043426523,0.00980674449856403,0.01659046401965087,0.21548755078948126,0.020812941110359147,0.03801736937796729,0.13313225170401713,0.011565386691744287,0.028769421044454502,0.026315335966875547,0.029543594429345794,-999.0,0.16205322568588845,0.007817044282271732,0.027932639808500966,-0.08652735834505207,0.019660768275879873,-999.0,-0.17562104151885152,0.00439460540669253,0.02548569623156561,-0.12246725002171252,0.058015296022190715,-999.0,-0.14985763427473403,0.02925560386022357,0.007594338029170213,0.23185995102825097,0.05563731908869037,0.03484600337367959,-5.9863108550772814e-5,0.028009610166124438,0.03096817257455785,0.007586258316235522,0.03738937271862297,0.012461342685725225,0.21536631599046047,0.019175623191316295,0.013107728423050819,-0.02202571707020559,0.05453672433891584,-999.0,0.10129016116180077,0.054526077051462354,0.023811826674985007,-0.0008455598117404761,0.08299190134235303,-999.0,0.24066278817875952,0.014705357583101443,0.01395471798701945,0.15477147538643848,0.01647419341918482,0.007980964666493187,0.13621726816935464,0.01764322256699777,0.01184548228958314
HD1367,0.30945694963612214,0.016226913750859436,-999.0,0.1413686240021135,0.011276549403676905,-999.0,0.12655344502138413,0.011288170915305696,-999.0,0.017814159933196523,0.007170290570886292,0.007863277905898663,0.1681845248472844,0.020219523319630422,-999.0,0.066684450034888,0.006172324418273469,0.009539131848867784,0.13473311522323295,0.009139329663657943,0.02500058544705519,0.0783255332687756,0.006070716938912673,0.012838761163796727,0.017391063206350754,0.017543958548984617,-999.0,0.1092970226541791,0.005206320604932959,0.024884158943667405,-0.09420296133747419,0.010805915319669719,-999.0,-0.09620080254192809,0.0024450018636548287,0.019603420889741097,-0.1063928741365241,0.02782917124406976,-999.0,-0.18110239406205492,0.010917309130545852,0.015782132385758277,0.3207579203940846,0.02251621983966753,0.0019922577636756478,0.06836951697401839,0.01621301681112549,0.013620030248866499,0.03613775067913361,0.012322719293318705,0.0111022006717834,0.2318340004092584,0.006446421855886061,0.011450919507368146,0.1576442801889315,0.02040307545987419,-999.0,0.11826726754561545,0.010002005076985253,0.008685280487706108,-0.06359640455029014,0.019109061141533486,-999.0,0.22610081290177397,0.011194488575841157,0.021692153495354378,0.13371512070567926,0.007975525111340122,0.008374513269933104,0.10081955495500984,0.015303809767847282,0.005282945725039054
HD145936,0.2802185811696497,0.016226913750859436,-999.0,0.23971091268074585,0.011276549403676905,-999.0,0.21019621208317407,0.011288170915305696,-999.0,0.05308363142004857,0.007170290570886292,0.010714219988474575,0.15720727352347447,0.02834959887474017,-999.0,0.107980428453879,0.006172324418273469,0.013811920902199983,0.1591755202769487,0.009139329663657943,0.02433276200828002,0.15518518055567165,0.006070716938912673,0.03638105377548714,0.05029652122107009,0.017543958548984617,-999.0,0.16053615030808877,0.005206320604932959,0.02406625433449032,-0.07588151030369261,0.010805915319669719,-999.0,-0.3332426284694766,0.0024450018636548287,0.031556301086123506,-0.12738411920389148,0.02782917124406976,-999.0,-0.09465037379427438,0.010917309130545852,0.019326840329894478,0.24658698040811886,0.02251621983966753,0.02935267840479669,0.01068223183504452,0.01621301681112549,0.05332222057405198,0.03551367652984491,0.012322719293318705,0.0013212197720989787,0.21701665426325842,0.006446421855886061,0.010487296887282678,0.18800587126421575,0.02040307545987419,-999.0,0.07939351537170417,0.010002005076985253,0.0015664061782801122,0.03857895779830478,0.019109061141533486,-999.0,0.26493508737090543,0.011194488575841157,0.01641962427786791,0.19930940563283184,0.007975525111340122,0.0022488544380945136,0.1901122331848367,0.015303809767847282,0.004391567907319399
HD145997,0.24663613080980398,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22471538250016004,0.011288170915305696,-999.0,0.043725481897900154,0.007170290570886292,0.005771962114336347,0.15720727352347447,0.02834959887474017,-999.0,0.057907765365377714,0.006172324418273469,0.021267654185153206,0.15054651119648202,0.009139329663657943,0.027260349479943487,0.09618401536738962,0.006070716938912673,0.04080843307375288,0.0459355838414264,0.017543958548984617,-999.0,0.10558762509379666,0.005206320604932959,0.029996192362355796,-0.10716126733762762,0.010805915319669719,-999.0,-0.06467654208341103,0.0024450018636548287,0.021574716883830877,-0.05838877537462969,0.02782917124406976,-999.0,-0.12055219882508658,0.010917309130545852,0.0358236484307487,0.17705198476148828,0.02251621983966753,0.0482207281442088,0.008747496414269418,0.01621301681112549,0.06521141492690678,-0.06521652163109565,0.012322719293318705,0.007390895841285806,0.10145360654216831,0.006446421855886061,0.0288026891251923,0.10457753787995785,0.02040307545987419,-999.0,-0.04878270811823482,0.010002005076985253,0.03171895088950996,-0.1030958363565255,0.019109061141533486,-999.0,0.04155297307720354,0.011194488575841157,0.03750657935012207,0.05191240874703017,0.007975525111340122,0.005482478787229225,0.07375669164915805,0.015303809767847282,0.00016121598961791467
HD15220,0.2735722293238592,0.022263546379825368,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.20270098782481416,0.020013024372861062,-999.0,-0.030452635775005038,0.0015248715980588398,0.001482557618181883,0.30972426966486927,0.01110871714596842,-999.0,0.0019679456292952154,0.003098241973038523,0.028359420142398853,0.030617726379052523,0.008001602946242062,0.059460846538279676,0.031070691944962116,0.00224930286617607,0.2962232958914679,-0.04883456607472597,0.035149624666808627,-999.0,0.0728576493466708,0.0016866263058585257,0.05612242184569274,-0.13653182326274832,0.025733643165541036,-999.0,0.2399208686129501,0.0037622027371394863,0.10636013684585356,-0.09377381748038965,0.040069802440743485,-999.0,-0.38596189259040603,0.0029379526766493713,0.13702984446937092,-0.14828901775611378,0.02120703022606825,0.15889978559546128,-0.28012373297601234,0.00944138293363231,0.19184537318288494,-0.29441336588463113,0.01035553821063526,0.0190275942887492,-0.42563920748412615,0.008178203851098362,0.09775506373173591,0.007215400733136035,0.01638931383475299,-999.0,-0.06310238514780925,0.0042738701059962985,0.12784646338105243,-0.11108804545317769,0.05044595092010819,-999.0,-0.12763764647387882,0.0288421892465493,0.01752766251093911,-0.13832125810601312,0.0140227519883538,0.028847891829387268,-0.10831806012460077,0.010661955269124673,0.019492733962444053
HD15248,0.32320723400669626,0.021379373276833875,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19650128466308636,0.021233104204510096,-999.0,0.04170007248358876,0.0018842458201827697,0.011954012432513423,0.15720727352347447,0.02834959887474017,-999.0,0.044629260864892925,0.003979012078730964,0.020678119894549023,0.11051478827886015,0.00957178520865351,0.047865643441902736,0.058373762989250115,0.0026522143089133025,0.062298750365117575,0.07024822583370983,0.03511878080581117,-999.0,0.04271096465434328,0.0021905157949419205,0.03156178795706219,-0.12196127162796032,0.025643866622444864,-999.0,-0.018578580492684363,0.003841309655646729,0.045009292679350686,-0.07281558466643155,0.04535015694589057,-999.0,-0.25479319725228455,0.004084921400578781,0.07816731614324644,0.15237889006533645,0.024313128679301275,0.049596654832785296,0.0035313759388038574,0.011113584843753967,0.08072066858571153,-0.11715542824187722,0.01129504087689702,0.0031346139771240393,0.10379416623055839,0.011521569984885644,0.026801409921623665,0.09826845046116574,0.01867129761492457,-999.0,0.09844377688403029,0.005240952688932559,0.03265357832012737,-0.17493092570828184,0.058536790281561245,-999.0,0.17426879815843754,0.02835818506578021,0.01634271506729844,0.024292719859148368,0.014394509223145308,0.04749408145664305,0.11259567870027828,0.013627192132237283,0.022015429555601283
HD154619,0.2790588790031968,0.016226913750859436,-999.0,0.12774268977525483,0.011276549403676905,-999.0,0.12999775082515763,0.011288170915305696,-999.0,-0.01498505840832505,0.007170290570886292,0.002187702562751925,0.1998711007646129,0.020219523319630422,-999.0,0.09314898609379332,0.006172324418273469,0.008635987985330834,0.216750236593998,0.009139329663657943,0.06152056829913199,0.1743559904406742,0.006070716938912673,0.02254637300700024,0.05543871660381361,0.017543958548984617,-999.0,0.18849591708958666,0.005206320604932959,0.021373439461088377,-0.06829982959832714,0.010805915319669719,-999.0,-0.138637313898894,0.0024450018636548287,0.03495368685031065,-0.14393834796268268,0.02782917124406976,-999.0,-0.20454536381045538,0.010917309130545852,0.019151558899195547,0.3942461832044682,0.02251621983966753,0.03860613974255894,0.09317625076890135,0.01621301681112549,0.026024100825591565,0.18109671336587274,0.012322719293318705,0.020672808595449125,0.3132778720576834,0.006446421855886061,0.014181905157362569,0.255142616199047,0.02040307545987419,-999.0,0.3413574169242639,0.010002005076985253,0.0077354389745342145,0.14921250754473758,0.019109061141533486,-999.0,0.4061911448111196,0.011194488575841157,0.004966772644503184,0.2822344315945898,0.007975525111340122,0.010982149602635272,0.13985892299945205,0.015303809767847282,0.032280656816741166
HD15779,0.30929406795212305,0.03178612080549629,-999.0,0.2010542828879876,0.022595947912297215,-999.0,0.20177219499055515,0.02784734989950245,-999.0,0.03945043645458696,0.018508333331689115,0.011407075267417811,0.15720727352347447,0.02834959887474017,-999.0,0.07956749455992138,0.010564839916752923,0.006781362825675575,0.13362664504275576,0.02165199943627976,0.010439875792789254,0.09333004641900236,0.012104610774859453,0.01392978824247292,0.04695178398346972,0.031006728734512726,-999.0,0.08139809178271443,0.007943131283183759,0.007884927961292618,-0.09437335722842771,0.024210470962721713,-999.0,-0.14475031261769505,0.004784631588436374,0.01568459726406722,-0.11984275202900324,0.06381078351622031,-999.0,-0.1545487526776434,0.028986533987348694,0.019278075704113412,0.2850597763134399,0.05957979951005856,0.00868191197415566,0.07704819283521364,0.027665960663555762,0.02115050898643426,0.006614251888000897,0.038111137275833616,0.008433857344299144,0.23390613637871702,0.01906061617723103,0.016273098306250584,0.1758688090955754,0.05955730048762472,-999.0,0.16040293787421087,0.05453605210340692,0.00018112172939263593,0.11344939509854118,0.08511821001511842,-999.0,0.27195581706649913,0.017086658400415868,0.018665521738225953,0.17586632614601144,0.017598794240745032,0.008394403417274501,0.16397629982598558,0.02037178720922801,0.010227318783488731
HD15799,0.2879872366396016,0.02424255087163099,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.27360410570238713,0.02282747294829277,-999.0,0.08338736206303399,0.00726566484426027,0.011245268299792175,0.15720727352347447,0.02834959887474017,-999.0,0.04234007922487351,0.007415903482375225,0.029553677579658412,0.15302659811387648,0.013820105575469902,0.060304872526329656,0.09578437059957476,0.00670544426604912,0.046085303804449015,0.06941865107874545,0.03767051973371056,-999.0,0.051481341506744556,0.004409294951304715,0.020700122704595085,-0.1102367818200739,0.03119706164598304,-999.0,-0.1566014166465931,0.004692126833586099,0.02923756429907931,-0.08612302454455356,0.058753150892778334,-999.0,-0.13969711292265607,0.011642121269911333,0.02598701007272317,0.07531488634257943,0.036277536629800856,0.04866421795853271,-0.03305442660521457,0.01764620470855309,0.023149304623108068,-0.16591965238859696,0.01608569894974552,0.013707547022065223,0.07869259886369495,0.016806204312621163,0.01848700961048933,0.052158941876113585,0.03679665118132795,-999.0,0.015421674860665063,0.01318672822191707,0.030305400393986742,-0.12824900088625124,0.07466027808635196,-999.0,0.09807033777595456,0.025356133832174207,0.014652139992264196,0.045736954786587805,0.016776779664529437,0.013254527213907616,0.07853070171892065,0.025460600897799557,0.030250261092123164
HD162757,0.2491930091070037,0.02636617990822371,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21531057340696796,0.021099377883710187,-999.0,0.07058789472311544,0.014359799812523649,0.020782310189576148,0.15720727352347447,0.02834959887474017,-999.0,0.0877517813083006,0.008112915300686053,0.025878361890958476,0.1452313469873563,0.016753408920229095,0.038773377262725256,0.10473864870543192,0.008953910507452555,0.032827503601117865,0.058428458878099776,0.021668173090992872,-999.0,0.09893481401322078,0.0069544871319798815,0.046302739369199056,-0.1008940178629375,0.018028273152183756,-999.0,-0.22496609274553647,0.0031511437181262615,0.024156645359787312,-0.08695198107762303,0.04292433171844208,-999.0,-0.21027133153599617,0.03032714506870805,0.022547800270117813,0.22146127798804655,0.03907287382044318,0.017971390262333242,0.058968393269908104,0.027382234324877176,0.023266766571435817,-0.024212923313203072,0.024265738840552612,0.002097495561707479,0.19300360469934752,0.017192800722242583,0.025272777634184507,0.12690643664412937,0.03257758480188318,-999.0,0.12435687697791035,0.033404097313058656,0.015049319395385743,-0.02377893913019713,0.06359538509320804,-999.0,0.21923165363058641,0.01302064144983723,0.020868396036073007,0.13368304884157156,0.012664679002013669,0.0336063319912754,0.12166934854342393,0.015926610018007804,0.0028179137098590656
HD16522,0.30792608274182665,0.017711678110756753,-999.0,0.26603158547835826,0.012970845389999612,-999.0,0.27336070417080294,0.01571595016322435,-999.0,0.07431744560688988,0.007718287573355866,0.006066674022116951,0.22382702467411053,0.022953510021909866,-999.0,0.09561600683674222,0.008597528488510206,0.0045722822126422185,0.1890505745891804,0.011529898625617246,0.023167552404689346,0.13606518528122924,0.0077099013884589515,0.031224141420822,0.06451632272705221,0.01898928442893602,-999.0,0.15810776868972218,0.006052704415285913,0.018488118535591284,-0.10138812030948974,0.012835704458073827,-999.0,-0.3508780272719185,0.003220680801809035,0.01627777800512466,-0.10313604800952558,0.0374788336024246,-999.0,-0.055434244540761124,0.012556705347258177,0.021711442252877505,0.07674220303503011,0.027842250584078358,0.018013722967416088,-0.1008094653696005,0.020205906048848313,0.051453766398860123,-0.1148606057027979,0.013519284151527143,0.005402169452910263,0.10339795435845178,0.007284122635344927,0.02750216020842874,0.04997619398746944,0.021651945769699806,-999.0,-0.043329000683834856,0.014010420515386807,0.014711199717033802,-0.10840006824002768,0.023021624033997764,-999.0,0.10658300016885877,0.013634716955518279,0.01997869482194243,0.06063280592718519,0.010297043697569064,0.013984321592747803,0.1522477099171753,0.022075737393558278,0.00967186233104278
HD1690,0.3327293403042071,0.01783313765998774,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.36556178093545977,0.0162757963097256,-999.0,0.12456738741187691,0.00773160713040139,0.0800676758772565,0.15720727352347447,0.02834959887474017,-999.0,0.08766377976586523,0.008878553111931751,0.045980654867726206,0.19485338595932267,0.011767591868812917,0.12841002936656593,0.20546147875294848,0.007873980454600036,0.14163521745060811,0.10101328208064908,0.018477642403606973,-999.0,0.13233680059624095,0.006151692867992047,0.04747711059098602,-0.12987990708901043,0.01316185165200267,-999.0,-0.3956405187319434,0.0032835068041965733,0.07969113576192878,-0.09915870798707038,0.03818145803889954,-999.0,-0.2298735873894382,0.012696095051979349,0.0773192244309918,-0.05640206837466884,0.02686080287172023,0.021349023237635253,-0.12329885642664434,0.02090945170957045,0.021816624704755018,-0.15293277155854623,0.013657903440501567,0.007270524505955266,-0.09697752959116057,0.007426943494044014,0.11041982727010798,0.13213915383890873,0.02157259099756212,-999.0,0.11809128501127397,0.014662027871679547,0.04381276555253011,-0.18433985045646706,0.02397378276398589,-999.0,0.08687287801389831,0.013665161479931298,0.028035387172504606,0.01082529942763677,0.010434073501852853,0.015877775218732237,0.15529086321006494,0.02314693386737548,0.006393257583068496
HD169370,0.30171031651828795,0.031077617858640386,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.4085589366236864,0.023707627119259948,-999.0,0.10507147169527853,0.01627832087305295,0.0684790863029896,0.15720727352347447,0.02834959887474017,-999.0,0.16863250288859233,0.008885566594266382,0.030053862954810925,0.24438155811348777,0.01909621734048756,0.07025524781002246,0.21380402169830212,0.010544348871248905,0.03977861593731041,0.10212807101128885,0.02626738917631961,-999.0,0.18146986218170216,0.00743957108622339,0.046694092493388205,-0.11361995378093948,0.019201654693949098,-999.0,-0.38897165004383805,0.0039244959387149435,0.034702215298302266,-0.10084480287186093,0.05208001932008966,-999.0,-0.11789486292004003,0.029420506642300226,0.09468722005725493,0.04260757707792784,0.05057795897975639,0.042651511798141084,-0.09197677892347064,0.02812135424320339,0.10720607946032315,-0.1235064623016393,0.03242505256617422,0.009636898176970022,-0.03955246385667169,0.019129606133142754,0.08055472784205807,0.21472709404559165,0.046573588407947744,-999.0,-0.11548755393248984,0.04589138868223962,0.028271473182588228,0.0006510857502606271,0.08047099989336842,-999.0,0.07142730592064683,0.014199167535031103,0.032644958219972216,0.12455910411528581,0.015072402901442794,-999.0,0.2120103246403526,0.016803444956015826,0.012180540279260715
HD169751,0.34465035990849613,0.03228764845938227,-999.0,0.13424744576499853,0.02198754563209222,-999.0,0.17958687113060995,0.02857551700425451,-999.0,0.040349271021088484,0.01743016633514489,0.023237750622399696,0.1864372066405716,0.04770032107249972,-999.0,0.03448984146012827,0.011309081797698082,0.02110116963953086,0.11698858896786016,0.021676879106324393,0.04341622877707078,0.09564280615120781,0.012495709494517266,0.03221352544618523,0.05503900996669539,0.03333343542810423,-999.0,0.08602793392573027,0.007918710323760788,0.030135295599233735,-0.09092984443111032,0.02935593135131157,-999.0,-0.1068316783448365,0.005202629723049039,0.039209117629174964,-0.14117413661319436,0.06846957695149598,-999.0,-0.1930034899865266,0.028461061416275874,0.04158783094449559,0.28368487921692526,0.061591248968165015,0.04699616627901422,0.10145208347667653,0.027000979088685203,0.0236892008918866,0.06948799911575473,0.038197118848817616,0.028020801508069716,0.2511825374821145,0.018791657526801987,0.01890982121592728,0.20506298694567934,0.06368176831361744,-999.0,0.1673685616195031,0.0533585142003434,0.0171850010939653,0.01401436766425998,0.09220115197137906,-999.0,0.28665713892048617,0.019116227416760643,0.02001193169734697,0.19983665514813315,0.019119019682525395,0.06232953578341423,0.030256731991623348,0.023261286777313303,0.030490547596021877
HD170031,0.21799142932317622,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.20680277876580866,0.011288170915305696,-999.0,0.021642403700636012,0.007170290570886292,0.01692867211185394,0.15720727352347447,0.02834959887474017,-999.0,0.048056370554780105,0.006172324418273469,0.02293720102309536,0.0882454596463606,0.009139329663657943,0.05701594136470836,0.08596144127461161,0.006070716938912673,0.1267933170421877,0.03278258271760896,0.017543958548984617,-999.0,0.08480041170341628,0.005206320604932959,0.04506771103271089,-0.12465346939961948,0.010805915319669719,-999.0,-0.02904582199597043,0.0024450018636548287,0.04879979877803153,-0.07548381394240296,0.02782917124406976,-999.0,-0.2638502294600721,0.010917309130545852,0.07205842757847157,0.15392830800490392,0.02251621983966753,0.029229023061719143,0.027273868607830057,0.01621301681112549,0.0997684143304232,-0.06011393783202641,0.012322719293318705,0.0009113075936305615,0.09927448325866144,0.006446421855886061,0.04178724698900057,0.11735751248202901,0.02040307545987419,-999.0,0.1379889898111953,0.010002005076985253,0.06419401397314314,0.041766451933432466,0.019109061141533486,-999.0,0.1759255114286748,0.011194488575841157,0.014511180041568298,0.08348944509739839,0.007975525111340122,0.0114451694353684,0.11005086156868918,0.015303809767847282,0.0057706118089956085
HD170053,0.45805914479105914,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1629950348975971,0.011288170915305696,-999.0,0.043120270269338956,0.007170290570886292,0.04181809912265238,0.15720727352347447,0.02834959887474017,-999.0,0.017916050073423187,0.006172324418273469,0.032747737691385156,0.022587811143808423,0.009139329663657943,0.09866378756992045,0.047587937475412206,0.006070716938912673,0.1896500342397262,-0.006437288914215689,0.017543958548984617,-999.0,0.0016907945173628702,0.005206320604932959,0.08403906884872453,-0.14040341739723639,0.010805915319669719,-999.0,-0.18648281877019235,0.0024450018636548287,0.08995710213537353,-0.17046017960483306,0.02782917124406976,-999.0,-0.2770107301218947,0.010917309130545852,0.07887949134570181,0.15185995645624356,0.02251621983966753,0.034680773200745973,0.08353942523900536,0.01621301681112549,0.06883565196199765,-0.07166754330632624,0.012322719293318705,0.016076935982800383,0.13226444186521347,0.006446421855886061,0.04509602182614901,0.20128651301849265,0.02040307545987419,-999.0,0.5171827788172627,0.010002005076985253,0.16070935412624007,0.11077463138562704,0.019109061141533486,-999.0,0.3421857955891592,0.011194488575841157,0.11421552580349942,0.175962509986447,0.007975525111340122,0.03419004062050621,0.11255916039387165,0.015303809767847282,0.005262710748504977
HD170174,0.44288722163643923,0.02514392523245142,-999.0,0.15022892993872417,0.005526404767856612,-999.0,0.11387971061561031,0.02407267614255859,-999.0,0.010908147755583908,0.008855252794910994,0.01915212912358673,0.16260823300795968,0.03092936939625343,-999.0,0.08324680946607656,0.00838017851747324,0.015460445643542636,0.13857820446396785,0.015565567242054193,0.0258530973207097,0.07592549485706176,0.008108051806898513,0.02253071357160503,0.030586249395287535,0.03988315589733804,-999.0,0.10624354131773513,0.004939808711664674,0.05724440889930199,-0.10176520884844509,0.03222807024675774,-999.0,-0.14785285205334686,0.005027138626354856,0.016234312032348364,-0.14977550966341413,0.06158080980090571,-999.0,-0.15366881260869336,0.01547878363941422,0.032814150432343786,0.35378828423236874,0.03982634090501762,0.06496902385290526,0.10072973165546228,0.020864363753852377,0.018713054594807363,0.052674128468447545,0.020469604918557247,0.014291159971121292,0.2867904710694201,0.01762449304707566,0.011761393139306686,0.24621872588142457,0.04195735310967515,-999.0,0.2945846151409941,0.021768375566991557,0.0018160458010197111,0.10139081740105693,0.08360115576934596,-999.0,0.3730277695501923,0.024539929201478516,0.024808097081784275,0.23232849825463747,0.017757090951810883,0.010667154307197488,0.14845436654350264,0.026021015016799945,0.010451703532402656
HD170231,0.3792296530855748,0.016226913750859436,-999.0,0.1016539811208915,0.011276549403676905,-999.0,0.11509477253366604,0.011288170915305696,-999.0,-0.012925749431291933,0.007170290570886292,0.013078434972249468,0.16616734955383922,0.020219523319630422,-999.0,0.06909275748933408,0.006172324418273469,0.0040433067037696155,0.2297367154298809,0.009139329663657943,0.09148575701485025,0.148745466857511,0.006070716938912673,0.04379539380056425,0.01972568346491893,0.017543958548984617,-999.0,0.18004784816073893,0.005206320604932959,0.09535763818731667,-0.06844899568060175,0.010805915319669719,-999.0,-0.11091477128135213,0.0024450018636548287,0.03548054042022346,-0.17079296764205826,0.02782917124406976,-999.0,-0.21531510363573,0.010917309130545852,0.05386116037492303,0.40311474801915576,0.02251621983966753,-999.0,0.1062195608319157,0.01621301681112549,0.02475631970076977,0.17031975474958233,0.012322719293318705,0.010189014279130847,0.2896419535533492,0.006446421855886061,0.013865833526468113,0.31280742805147216,0.02040307545987419,-999.0,0.3590266984658097,0.010002005076985253,0.011701103769904492,0.13480158813224757,0.019109061141533486,-999.0,0.3710348233864445,0.011194488575841157,0.01529129692241508,0.2595329958511401,0.007975525111340122,0.01616493176574388,0.14229794656618572,0.015303809767847282,0.014620753086532656
HD176704,0.3211408265460112,0.02822559640286408,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21482803026703817,0.024831332548915414,-999.0,0.022649725769662454,0.010008970737588047,0.010024720442743664,0.31127795797059515,0.03142227345496883,-999.0,0.005062642289041339,0.009036859272479061,0.01973475665567146,0.06107420651671691,0.01673955966078476,0.06905809318468922,0.06794974710409032,0.0090820250866427,0.26295275857826983,-0.017835087199179867,0.04100551797584178,-999.0,0.10609531517406974,0.005431468940600942,0.056406918735981616,-0.12139991678729406,0.03583603304429758,-999.0,0.18060670318073652,0.005241350189658127,0.10205855489295804,-0.06609865965573353,0.06426854275687825,-999.0,-0.2841688746777444,0.0185450821336734,0.1007322781911266,-0.0923522966570881,0.043156125771979505,0.1693122070367778,-0.21446545260550368,0.022709537692652833,0.17601421779016316,-0.2931645620703858,0.024068530307922203,0.0045300357693202065,-0.44778465309483434,0.018058904056523366,0.1273143141683094,0.014301484468499936,0.04656310886963967,-999.0,-0.07671937247319718,0.028493520590517175,0.09686529097926008,-0.1094810326627555,0.09037664544486472,-999.0,-0.10963562571867715,0.02189188790178814,0.011720218451433631,-0.1226768968019041,0.018486161318616516,0.023135510213352944,-0.02973098521526829,0.025907643754764273,0.03182248890152434
HD177873,0.2377782136244626,0.02259019130765046,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19208978284797418,0.01916585026621723,-999.0,0.027501606448856464,0.009542139291406557,0.02767919052483395,0.15720727352347447,0.02834959887474017,-999.0,0.07615578488756379,0.008645367635426131,0.02347383471322819,0.0998929339792799,0.012275243317484084,0.044564305608644245,0.08405626799713219,0.006579607842289368,0.04068416963075078,0.033694602222087866,0.015126158499155527,-999.0,0.04130904973218086,0.006220085398053473,0.02944738469888669,-0.09877365608015332,0.013993468997633042,-999.0,-0.10768438537273006,0.0024996077456096635,0.02780561675157076,-0.11926022710408368,0.04157441469370621,-999.0,-0.25858742764371134,0.028912853507448814,0.04190200724922424,0.20314777268604167,0.02016101260871136,0.004653506056173318,0.07018623396012,0.024925677283297854,0.04616870814484627,-0.025797340478701934,0.013662160614683838,0.004370034330778215,0.1853882054993896,0.013463975127008108,0.030177295095333206,0.12609144310584064,0.01643698357599634,-999.0,0.20060295495360847,0.019730920793507425,0.029285533689525342,0.01211997603397208,0.04420893529234665,-999.0,0.26601441951257193,0.01184656664539445,0.024625203048027303,0.1492321461827808,0.01086143704514912,0.0217961014733936,0.13115037593280932,0.02093849671871117,0.003643316396975474
HD178484,0.37324409485116716,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3300998061319479,0.011288170915305696,-999.0,0.11800637304520356,0.007170290570886292,0.04224522244917359,0.15720727352347447,0.02834959887474017,-999.0,0.10477851166920943,0.006172324418273469,0.03365611213048666,0.17350220280463005,0.009139329663657943,0.0668427173511485,0.1491159355857376,0.006070716938912673,0.06938211989813542,0.05709309205797075,0.017543958548984617,-999.0,0.0983498104207316,0.005206320604932959,0.022946479894394634,-0.10166626132352918,0.010805915319669719,-999.0,-0.4160728094491374,0.0024450018636548287,0.022644412373103648,-0.12305682599715284,0.02782917124406976,-999.0,-0.11472351090336663,0.010917309130545852,0.039310096058128616,0.13104971307232904,0.02251621983966753,0.05082212613668634,0.003227644476837155,0.01621301681112549,0.03817877910073191,-0.08717649699146912,0.012322719293318705,0.010673043022666698,0.12560622099482244,0.006446421855886061,0.03915979948056609,0.15859667915698117,0.02040307545987419,-999.0,0.1339188889346618,0.010002005076985253,0.009847599101448876,0.03191199490764929,0.019109061141533486,-999.0,0.21682165066199272,0.011194488575841157,0.015609482677590783,0.13578054014307137,0.007975525111340122,0.01530694893939763,0.19167411987881186,0.015303809767847282,0.007304852856330507
HD184406,0.1859328125879658,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.36287638998424177,0.011288170915305696,-999.0,0.05899757422021934,0.007170290570886292,0.014790562692812662,0.15720727352347447,0.02834959887474017,-999.0,0.08464217842608485,0.006172324418273469,0.026415542788182336,0.2384438265931784,0.009139329663657943,0.060301502087096844,0.19752028781980605,0.006070716938912673,0.2053290463982951,0.07558781916127955,0.017543958548984617,-999.0,0.1621910630728781,0.005206320604932959,0.05503401145968699,-0.11285396085555122,0.010805915319669719,-999.0,-0.006410889514020246,0.0024450018636548287,0.044609883002169136,-0.07434545562488482,0.02782917124406976,-999.0,-0.06783746243543676,0.010917309130545852,0.12455630418061871,0.0007215757821174701,0.02251621983966753,0.08602927093113504,-0.18085772503768838,0.01621301681112549,0.12013334231478902,-0.14654682767982075,0.012322719293318705,0.023889197526336288,-0.14953256195229891,0.006446421855886061,0.10722844225514415,0.1281864165715605,0.02040307545987419,-999.0,-0.12901875675737567,0.010002005076985253,0.0901507934566654,0.09141189644301817,0.019109061141533486,-999.0,-0.02565597368603441,0.011194488575841157,0.05206801274766319,0.04518210903376836,0.007975525111340122,0.026985732128747955,0.13408469351273486,0.015303809767847282,0.015394814093646597
HD18784,0.2973138039880654,0.02237187240377202,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.30156353305422345,0.019863514324897764,-999.0,0.09195784612952249,0.0014746339671152283,0.009977366979717007,0.15720727352347447,0.02834959887474017,-999.0,0.0767937628020083,0.0029832467550180127,0.013478934439308967,0.18821839556899694,0.0078031058025739,0.04911590269084794,0.12414515494195105,0.002194646057264108,0.032866954566356285,0.06622942044191671,0.035153353332437125,-999.0,0.10092445846552481,0.00162040276338736,0.012842619585442742,-0.1201154835108662,0.025744622494209675,-999.0,-0.27929923381135335,0.0037519761318981597,0.030047882692407383,-0.09209383790183079,0.03942355934277395,-999.0,-0.08355114993397483,0.002790917548952542,0.014451344107837116,0.06187913054995885,0.020826761068698234,0.030004699337824695,-0.09122336077294385,0.009216099857455813,0.01555108730041035,-0.1632026204317907,0.010238790187305271,0.001906511925005408,0.01808364750806439,0.007738771753683293,0.01937041574457237,0.11386494755530752,0.016104816852492997,-999.0,-0.06949567126012676,0.004149199056391075,0.0035872767857322574,-0.18153231117684587,0.04945587213140748,-999.0,0.09441840435345189,0.028901303550319658,0.012165337662860154,0.022283264114451806,0.013976466318498151,0.01948302397468471,0.15595098928580464,0.010287080486367749,0.018603352137693374
HD190608,0.1951951378640268,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2371630140846298,0.011288170915305696,-999.0,0.07462965759742615,0.007170290570886292,0.013300065669167286,0.15720727352347447,0.02834959887474017,-999.0,0.07651535074155123,0.006172324418273469,0.027028664211877763,0.1673282680911071,0.009139329663657943,0.04122924120585065,0.12093749534816958,0.006070716938912673,0.03296862843909771,0.044792970375387264,0.017543958548984617,-999.0,0.12282286825668762,0.005206320604932959,0.030868230914559088,-0.09262283157635226,0.010805915319669719,-999.0,-0.0959503711960829,0.0024450018636548287,0.022188673622162904,-0.06012179044916538,0.02782917124406976,-999.0,-0.16699083988839408,0.010917309130545852,0.024892075212243264,0.1619169932089258,0.02251621983966753,0.03647658052598288,0.021930826912986645,0.01621301681112549,0.05916838595074003,-0.04267281626426561,0.012322719293318705,0.008888036236230917,0.1280281658806407,0.006446421855886061,0.025309639305394697,0.11766996149670289,0.02040307545987419,-999.0,-0.039095668676088505,0.010002005076985253,0.041222423357845164,-0.11196724866708602,0.019109061141533486,-999.0,0.11993735021052826,0.011194488575841157,0.03095431025974456,0.07356791249567389,0.007975525111340122,0.02907936117058564,0.11154085109638925,0.015303809767847282,0.010815126970380638
HD192836,0.20829014600655965,0.016243149352680397,-999.0,0.2131269218365504,0.011299003160918072,-999.0,0.14466675808471346,0.011624095147466304,-999.0,0.039973475579676856,0.007345922350915674,0.006964461827292142,0.15720727352347447,0.02834959887474017,-999.0,0.04783371742290761,0.006387790185633549,0.019422040699755304,0.08250099300042446,0.009513037238440776,0.037236324378725406,0.06194267114778054,0.006276897109003961,0.030874462193847825,0.036185888098954136,0.01797284164145342,-999.0,0.05637094147323449,0.005365935761311187,0.020473648998724482,-0.10469243017659828,0.011518148196918179,-999.0,-0.04303530778429206,0.002546967771755581,0.024218346453881916,-0.09009483422664914,0.029055521499218428,-999.0,-0.21578525274641314,0.010941124215612604,0.039458045249967676,0.22632251752746865,0.02309586511182582,0.028863268582091955,0.05975441460985746,0.01623020206345986,0.05907099103312539,-0.039980273151149534,0.012436014764478594,0.004393217085571379,0.1830699566543848,0.006485980774664167,0.014374233622113415,0.09993894932997278,0.020686302518239195,-999.0,0.09381606594490591,0.010385365567447314,0.03004622937849804,-0.013803274480466074,0.019516808237996907,-999.0,0.17388659764939476,0.011574713821428368,0.029996963746744734,0.09681779711896535,0.008357192572253794,0.017728880181485815,0.09898440366435954,0.015882440219091038,0.005390558459102322
HD198431,0.2222349121785251,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.31544378813788027,0.011288170915305696,-999.0,0.09023773527552603,0.007170290570886292,0.032600473993208895,0.15720727352347447,0.02834959887474017,-999.0,0.1123126180959529,0.006172324418273469,0.02891936342944947,0.20675188025432523,0.009139329663657943,0.05309863249849258,0.14918755075665377,0.006070716938912673,0.040388435196078765,0.07030527607197012,0.017543958548984617,-999.0,0.12478517674022183,0.005206320604932959,0.022545232197032226,-0.0825845162612352,0.010805915319669719,-999.0,-0.36762457707613383,0.0024450018636548287,0.035393099620693924,-0.11559209133518411,0.02782917124406976,-999.0,-0.09101489958411113,0.010917309130545852,0.010913995956163196,0.04938391309113421,0.02251621983966753,0.011003643763332849,-0.09624347133886627,0.01621301681112549,0.051342401105459665,-0.10032990507546369,0.012322719293318705,0.009626546630477135,0.06727539598304066,0.006446421855886061,0.042005788973392084,0.12304472926256349,0.02040307545987419,-999.0,-0.10248978393034029,0.010002005076985253,0.019123778450732695,-0.07977163674789789,0.019109061141533486,-999.0,0.1332323192972953,0.011194488575841157,0.035098731549627844,0.08741470887211501,0.007975525111340122,0.021486972659966894,0.1939639781727654,0.015303809767847282,0.006490564875089422
HD203050,0.3568549804131869,0.027987878115778218,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3010146500029054,0.024710764279438753,-999.0,0.10246323115104833,0.00981311837728195,0.05931916519195964,0.15720727352347447,0.02834959887474017,-999.0,0.11301534994116452,0.008929433978952538,0.038194670569499996,0.13454612435252,0.01654643899249731,0.09617791642222778,0.15416496774070942,0.00891760636981617,0.13883492154981944,0.07338748427386893,0.040842394381341844,-999.0,0.06918789492977911,0.005343046224666058,0.05450717076365467,-0.12210055395787517,0.03620496823080206,-999.0,-0.35457801090846847,0.005208317654441819,0.05018738504799664,-0.1554243345973671,0.06377717034071875,-999.0,-0.21796808397272222,0.01800668634706768,0.027773178614129475,0.13664957639533912,0.04255090496492333,0.06858580334983591,0.07928778340321346,0.022425973662761126,0.026577911902462295,0.015369714169734261,0.02343483161078873,0.03198750162840115,0.2000501484090083,0.017994009300874334,0.04774642698273459,0.25494111511393275,0.04573379376109672,-999.0,0.3078858799703814,0.027325990206723248,0.03784557179655737,0.11105387610429279,0.08921144276865174,-999.0,0.2834123060202359,0.022344391253927065,0.033735657510201376,0.18779072442715317,0.018363787495688386,0.032765773597387485,0.2299991459804483,0.02595384738064991,0.009141700681988274
HD206642,0.029189293721346488,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.24652944492072204,0.011288170915305696,-999.0,0.18482052033011143,0.007170290570886292,0.0021664906682230395,0.4115249961420808,0.020219523319630422,-999.0,0.29309417513806235,0.006172324418273469,0.03536867685633103,0.16117724367780184,0.009139329663657943,0.11747078379764368,0.3810830635475739,0.006070716938912673,0.07128770409155014,0.18155110646207184,0.017543958548984617,-999.0,0.248211116187667,0.005206320604932959,0.03305357810477459,-0.06686821429492795,0.010805915319669719,-999.0,-1.1197310037743833,0.0024450018636548287,0.0683138695792132,-0.22646204558766847,0.02782917124406976,-999.0,-0.03587955859331704,0.010917309130545852,0.057547681189587696,0.22376430088233232,0.027015667859595294,-999.0,0.062004101486460864,0.01621301681112549,0.2042317673903955,0.29622855017377425,0.012322719293318705,0.02009628427327298,0.5016419039630631,0.006446421855886061,0.025204614179532,0.5673067199675863,0.02040307545987419,-999.0,-0.04637075167075365,0.010002005076985253,0.01578163707272219,0.10860116143508591,0.019109061141533486,-999.0,0.2647493704036442,0.011194488575841157,0.03948595682390019,0.28075905985837757,0.007975525111340122,-999.0,0.5608677328496956,0.015303809767847282,-999.0
HD208000,0.42195699825504035,0.02873553619650221,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19224897463269344,0.02511281662348781,-999.0,0.034645169477710513,0.010462917235074637,0.020173080655339133,0.15720727352347447,0.02834959887474017,-999.0,0.004940300422514275,0.009280047062927852,0.01241821210163891,0.049220940842184924,0.017183388525408703,0.07217627822293884,0.005857278682658045,0.009455307897331617,0.09606591148996578,-0.0030917592989137543,0.04138674384718053,-999.0,0.01046894013617436,0.005632063203536551,0.020710279719410953,-0.1587794106324008,0.035970162462035916,-999.0,0.04479980824269597,0.005312935014977586,0.0675798358872328,-0.056555992704469926,0.06541873890139419,-999.0,-0.03503611527432754,0.01979039072287337,0.08690722798270542,0.35391571905351005,0.04456818009947923,0.06266124096175388,0.1587893347048145,0.023332979924307457,0.10244450406431466,-0.08234549373682923,0.025548544419992512,0.011534837696612593,0.14870822851677004,0.018208780111542606,0.05582630748972466,0.1610789897008466,0.0485045131588483,-999.0,-0.07270456872455683,0.03122838984732984,0.04265932065699196,0.02183314045951973,0.09310470273046223,-999.0,-0.06190177634267441,0.021881759139837864,0.03216991144505771,-0.053739453574867604,0.018764441903392486,0.0645960600066021,0.04711740935951996,0.025795753139082098,0.05000378091813761
HD209396,0.4205674229037998,0.016226913750859436,-999.0,0.22802306418632118,0.011276549403676905,-999.0,0.24698573605417334,0.011288170915305696,-999.0,0.04769354962324057,0.007170290570886292,0.021275533648971015,0.22412577456059124,0.020219523319630422,-999.0,0.04488406255867644,0.006172324418273469,0.007326084912253609,0.2215102171930476,0.009139329663657943,0.013668688218852927,0.1310949308148901,0.006070716938912673,0.03910051478851967,0.05073104557788943,0.017543958548984617,-999.0,0.13718608961086562,0.005206320604932959,0.016393021454295068,-0.08312358098972028,0.010805915319669719,-999.0,-0.07080128607657576,0.0024450018636548287,0.030242318094855312,-0.05479600598156631,0.02782917124406976,-999.0,-0.05149502614717727,0.010917309130545852,0.009490497038337636,0.17316833741761795,0.02251621983966753,0.10098285626330616,-0.03089550376257688,0.01621301681112549,0.046950819871700876,-0.08404386785299695,0.012322719293318705,0.005751980357929724,0.10431926144286033,0.006446421855886061,0.012998822963587425,0.15823712840718562,0.02040307545987419,-999.0,0.004231638772224905,0.010002005076985253,0.002302570515984065,-0.08130579235908841,0.019109061141533486,-999.0,0.07491603657969388,0.011194488575841157,0.012078408249855607,0.05246271746611668,0.007975525111340122,0.00784339158120155,0.09203979325109388,0.015303809767847282,0.01257977164092447
HD212943,0.2169988231710791,0.017615487500836535,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.38081235840439953,0.01539967496411472,-999.0,0.09481689206526306,0.00771192657145583,0.022286451975326176,0.15720727352347447,0.02834959887474017,-999.0,0.1474300730369145,0.008476117721539209,0.020193654468835063,0.2092168962349641,0.01143668623177631,0.04728287859804127,0.21020227374099537,0.00763824044699555,0.04514387744232731,0.09249456750043716,0.019034196060783378,-999.0,0.1692257668232274,0.006019012483192056,0.016584441055517214,-0.08042137220518253,0.01274701615419813,-999.0,-0.39664844574818137,0.0031884729069539754,0.03842223635639646,-0.13389860748259164,0.0369290800018243,-999.0,-0.06338960007328837,0.012426240488514494,0.018555652605771324,0.037546005585339506,0.02768059847212938,0.00812360719814241,-0.12258657534353372,0.019907616527856508,0.05097987465230833,-0.08272118932205778,0.01343149472756214,0.0035550250658257444,0.05124864109657512,0.007230541059570883,0.04077562788993946,0.1653232755482188,0.021647810640915546,-999.0,-0.19180827045997037,0.013655555279237659,0.024184882870646324,-0.18345894077214897,0.02280032520550889,-999.0,0.11916812040716024,0.013506595412414356,0.028672101443426714,0.09930789646244964,0.010167896559091503,-999.0,0.22068378175612938,0.02171625864623355,0.00747233576008724
HD217703,0.2274137551244757,0.016226913750859436,-999.0,0.2522752078079632,0.011276549403676905,-999.0,0.21536417218580917,0.011288170915305696,-999.0,0.05250933105467649,0.007170290570886292,0.003542317433946675,0.15720727352347447,0.02834959887474017,-999.0,0.11393031164310746,0.006172324418273469,0.018055353732800147,0.1595492655389238,0.009139329663657943,0.04080246813360874,0.16596668823688387,0.006070716938912673,0.03316853660294976,0.06894018384705136,0.017543958548984617,-999.0,0.16478943858386313,0.005206320604932959,0.017747762679770195,-0.07759206664512375,0.010805915319669719,-999.0,-0.29706801332454313,0.0024450018636548287,0.031172127365782103,-0.1319018877698972,0.02782917124406976,-999.0,-0.11797540020504013,0.010917309130545852,0.010407131696246448,0.24961600386499883,0.02251621983966753,0.016257363396860347,0.020934599611069138,0.01621301681112549,0.04120855999634368,0.03498228367305092,0.012322719293318705,0.0018670978229230592,0.21778666159696675,0.006446421855886061,0.018189741432794726,0.16658551819301737,0.02040307545987419,-999.0,0.05205678260287623,0.010002005076985253,0.001844834684150795,-0.07034246901330432,0.019109061141533486,-999.0,0.24294071692015295,0.011194488575841157,0.022542961641059792,0.18529475792899003,0.007975525111340122,0.004003544125415884,0.15051321831358733,0.015303809767847282,0.0001502492588025678
HD219449,0.14855719488912986,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.21761096460452883,0.011288170915305696,-999.0,0.048740345216658154,0.007170290570886292,0.004186770942161547,0.15720727352347447,0.02834959887474017,-999.0,0.01982963494511455,0.006172324418273469,0.03003401750245631,0.06920001228425565,0.009139329663657943,0.05916846209398833,0.09098717898870884,0.006070716938912673,0.08581050395920527,0.0501992486308048,0.017543958548984617,-999.0,0.03813589583265181,0.005206320604932959,0.026551415435747135,-0.12265781028108261,0.010805915319669719,-999.0,-0.10778536929500224,0.0024450018636548287,0.04212081555515237,-0.09426765975053111,0.02782917124406976,-999.0,-0.2066410675657729,0.010917309130545852,0.06853711430665509,-0.03500994898437744,0.02251621983966753,0.11950722247179828,-0.16595529157977684,0.01621301681112549,0.07216459556597589,-0.2370436840575866,0.012322719293318705,0.002068196011815136,-0.01916444136968845,0.006446421855886061,0.06410328180500656,0.04175039350649254,0.02040307545987419,-999.0,0.015795168612206242,0.010002005076985253,0.04152877719567298,-0.1831602895381145,0.019109061141533486,-999.0,0.11791211823713646,0.011194488575841157,0.03073534680860638,0.0038847034122249935,0.007975525111340122,0.04514462066452607,0.13204867565135686,0.015303809767847282,0.004079495015828535
HD219784,0.287434778929627,0.01815707758021826,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2749750462412792,0.019087177330601668,-999.0,0.07485153134358433,0.007813922802726818,0.010806049152548345,0.15720727352347447,0.02834959887474017,-999.0,0.04035457452181766,0.009284674595908243,0.017164145757368725,0.11791326784352477,0.012562782170011078,0.06807322672673369,0.09023554260360822,0.007935613032552264,0.07156337708757526,0.052752768270976774,0.017008296680367792,-999.0,0.06671371356472601,0.006299174118192225,0.018044344937952678,-0.11572244357437597,0.01468477371770776,-999.0,-0.20549680979884435,0.0032111837376847235,0.039781784059996925,-0.07348219746996484,0.04024534347310942,-999.0,-0.11433382257424587,0.012982307300103156,0.02071103002789067,0.036532579600811396,0.02319456194564917,0.07809917119134101,-0.07557292595613711,0.022281496683737686,0.0333697343277911,-0.20545167829389285,0.01328420072811422,0.005119063523036833,-0.020147418269113898,0.008174817461205328,0.039612248011570164,0.06422173739270612,0.01905898116764544,-999.0,0.0050834338295171755,0.017663862230554415,0.019988899027301388,-0.15053839325305482,0.03286891676373637,-999.0,0.07283486100188666,0.013131647618422608,0.04608019543728156,0.007657077638111284,0.01064976360162053,0.0018946163616879313,0.09627551727315788,0.024825467347452536,0.005099219032141819
HD220572,0.26762988697631224,0.03179953405285314,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19125997081999735,0.027856172251723713,-999.0,0.04897449644182743,0.018498856637837728,0.009625769252827395,0.15720727352347447,0.02834959887474017,-999.0,0.060644394389937906,0.010578724506580098,0.012925984325920098,0.08683140310785714,0.021652079106565685,0.056207881742906377,0.07226592508865361,0.012110905345773146,0.04370245409732234,0.05972307474525344,0.031033434657035504,-999.0,0.03322773821834593,0.007936321964067905,0.024700920725796906,-0.09684266343754196,0.02429519477322566,-999.0,-0.03953728066175437,0.004792958273087177,0.02762604400224053,-0.06245869434674496,0.06387989394276786,-999.0,-0.21506940423322735,0.028971662920114584,0.0557270223325491,0.2250996381542833,0.05965712780757739,0.03665517437586452,0.07578697153390267,0.027647321915006753,0.06284000488983875,-0.07003701630852455,0.038109095710543425,0.006393359001129381,0.17254726379842994,0.019052430152078133,0.012473606712096423,0.09668702355887142,0.059650229298629155,-999.0,0.15487813246092375,0.05452052551094667,0.0264893091880299,-0.021472054978307467,0.08518559758965294,-999.0,0.21990519332791,0.01712244570202022,0.014314109533881653,0.09379231316204116,0.017622814490154296,0.02852090199700502,0.11616519695119887,0.02043348994647931,0.015722543608159563
HD221833,0.23829474080145951,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22149141507141878,0.011288170915305696,-999.0,0.03563019847800719,0.007170290570886292,0.007728886419929907,0.15720727352347447,0.02834959887474017,-999.0,0.04015638404130558,0.006172324418273469,0.020196332965361986,0.11773745109397613,0.009139329663657943,0.04995111501533542,0.09241094979875969,0.006070716938912673,0.08998524052106643,0.02463525297903013,0.017543958548984617,-999.0,0.09324622209333232,0.005206320604932959,0.039159205139914784,-0.12364190093487393,0.010805915319669719,-999.0,-0.04722041085532469,0.0024450018636548287,0.032792889728123706,-0.06048657637809596,0.02782917124406976,-999.0,-0.14835057197223195,0.010917309130545852,0.05307514131912582,0.11415174298890424,0.02251621983966753,0.0673203505627829,-0.03950272620854994,0.01621301681112549,0.0827484553935844,-0.11340458498638695,0.012322719293318705,0.01603945519965607,0.0068657994158258795,0.006446421855886061,0.04465573082800176,0.09108920087941152,0.02040307545987419,-999.0,-0.05255723616530253,0.010002005076985253,0.044045121311901886,-0.04399287305961108,0.019109061141533486,-999.0,0.018357383763794116,0.011194488575841157,0.03788256675785903,0.015747459316716866,0.007975525111340122,0.009246850405616264,0.055029137832840996,0.015303809767847282,0.013228619288161075
HD22798,0.30481221215724863,0.017669634031654755,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1836456517389899,0.015577664310055453,-999.0,0.05778501160213731,0.007715560951241775,0.013434637654745306,0.15720727352347447,0.02834959887474017,-999.0,0.057980362108469644,0.008544893928081507,0.023734923144144868,0.09865111283861486,0.011489212191269733,0.05067244413328179,0.06703393249143355,0.007678837755009545,0.022735229094501205,0.05490448676839174,0.01900893017199164,-999.0,0.041540929737417125,0.006038049965547735,0.023563749351907488,-0.10801456897171638,0.012796948710094506,-999.0,-0.1317086482265871,0.0032067018685580373,0.023114972726534025,-0.0854834560745911,0.03723844970879323,-999.0,-0.19060983721641728,0.012499866577161307,0.028209713372554412,0.22376430088233232,0.027771628029151365,0.015578443057421065,0.05902037325190282,0.020075828310810662,0.02873835406056661,-0.06472664073852567,0.013480968282521431,0.0015533679596929089,0.2042977205933688,0.007260849898827268,0.014803372278512465,0.09221958313368392,0.02165026931111109,-999.0,0.15537407952337998,0.01385541455959585,0.018511783761632095,-0.04259336542608208,0.022924870771990707,-999.0,0.21844700820149648,0.013578896167182882,0.0008091610368890778,0.10719468338596361,0.01024082014977664,0.015143419606070324,0.09920395222403001,0.02191885928577704,0.015602844385669432
HD26464,0.30013563602016624,0.022150378981466483,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1970720576169988,0.020169132055692644,-999.0,0.04829035997241049,0.0015751743496291647,0.01831958057475481,0.15720727352347447,0.02834959887474017,-999.0,0.03280645243552881,0.003216151999660834,0.013161773890553721,0.08597606643760572,0.008207130058615569,0.05052837994709739,0.047287569907952916,0.0023046030618516814,0.033388690850202477,0.02654624507216216,0.03514571866260504,-999.0,0.030394430911933744,0.0017541001758540167,0.015145754465138227,-0.12479144531698441,0.025722146317803646,-999.0,-0.09598374446239508,0.003772756059559979,0.024084275101240105,-0.08650421177367487,0.04074488425646316,-999.0,-0.19081899263387064,0.0030894545147872945,0.046011430589148035,0.17464862958930838,0.021604261049985977,0.04670516923208065,0.04706127167267998,0.009671133414721927,0.036866819647857936,-0.0984988246743718,0.010476993224543927,0.004077503266776161,0.13669668533699916,0.008629976273942267,0.034197899700410345,0.13618721177048418,0.016685188633822703,-999.0,0.07981079806625228,0.004402347691132966,0.0077811350480096325,-0.0891559105288621,0.05148025650925692,-999.0,0.15134365102689368,0.02878038444055089,0.007921649353952384,0.04097530433034939,0.01407091696863034,0.04391674729047272,0.12658792864233043,0.011050482560423736,0.024359042599515227
HD26967,0.19134285929128228,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.24799511930917564,0.011288170915305696,-999.0,0.056629603473966866,0.007170290570886292,0.019922741840840027,0.15720727352347447,0.02834959887474017,-999.0,0.08097132661908563,0.006172324418273469,0.026128184119789222,0.12197039398401024,0.009139329663657943,0.05194199915116732,0.11119339280927829,0.006070716938912673,0.05167911262337258,0.056238832836474045,0.017543958548984617,-999.0,0.08896925576279431,0.005206320604932959,0.03413014544233612,-0.10449032004196288,0.010805915319669719,-999.0,-0.16325896761608408,0.0024450018636548287,0.0270243006039602,-0.09450520976609231,0.02782917124406976,-999.0,-0.22989778812365594,0.010917309130545852,0.044513479245170524,0.1867627226406677,0.02251621983966753,0.012828577309013267,0.036664212433640514,0.01621301681112549,0.0599482301082169,-0.04765622133754055,0.012322719293318705,0.0014418873823783054,0.14296921854303948,0.006446421855886061,0.03465488374181826,0.09905334843857719,0.02040307545987419,-999.0,0.0779077202476355,0.010002005076985253,0.022321213965330614,-0.0039022412471964862,0.019109061141533486,-999.0,0.19406986584697727,0.011194488575841157,0.01967484501923909,0.09069254643452389,0.007975525111340122,0.03402131063804002,0.13008022201482283,0.015303809767847282,0.004358655768792782
HD35369,0.31907016150428813,0.01809642820036847,-999.0,0.1712489298875549,0.015511234858536256,-999.0,0.18649422490692225,0.0186681856773021,-999.0,0.04921410638532553,0.007802897069121371,0.02263293513786093,0.2137243662379804,0.027536267997685174,-999.0,0.1050385965990474,0.009384526062292698,0.01152974950778752,0.15785832600363336,0.012527148554183267,0.008277517280884572,0.125400686809564,0.007991508569287676,0.02901254047518097,0.03372505476060095,0.01719513411670165,-999.0,0.14379490980108933,0.006311290198576793,0.015608800708132316,-0.09250964924254657,0.014562598489038642,-999.0,-0.2963440577381471,0.003268547888560888,0.019662969544038424,-0.13437861960262598,0.04011281178541541,-999.0,-0.14510834050226062,0.013059371459248499,0.017080710197627764,0.2682034820487022,0.0235189382628391,0.10360723810061517,0.06707708298141248,0.022378122128945924,0.047809169462041,0.06621381232030377,0.013393343300004633,0.012273262805464293,0.26231339379281504,0.008106156747615367,0.009106979354299976,0.16971101361674013,0.019397415553443542,-999.0,0.24052672819169232,0.017286854469906934,0.006049708274217497,0.0417764391232156,0.031803587440708686,-999.0,0.37588624037576,0.01335335564935989,0.0041589658555077295,0.24494593319884242,0.010629083271099153,0.006842905075955558,0.19423069308953642,0.025113098945571635,0.0006971050279937219
HD360,0.3068104861604134,0.03020587725739083,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.28993355777299445,0.022935811827538462,-999.0,0.08466070213150412,0.01589329319778818,0.018143600969649367,0.24773327972707337,0.049331227703591635,-999.0,0.10075113380776282,0.008756254366522234,0.01553814134946665,0.1545273475880729,0.01867564970483942,0.033313310121381993,0.11847348641725655,0.01021649389036895,0.03235549669206236,0.06815150924462865,0.02541727495148042,-999.0,0.09209516566299794,0.007343334233211674,0.012482822135519637,-0.09145711913708288,0.018928727091805375,-999.0,-0.2900318457192693,0.0037715775796577926,0.024606197719552594,-0.1163828098725318,0.04997146052459447,-999.0,-0.09830843102588138,0.02971945878980803,0.004644390767360621,0.20384758511975914,0.048534308958836925,0.04555954013101009,0.03824959126836386,0.028052871930036184,0.02600810130549904,-0.01793166248967852,0.03083784303481559,0.011917911614934424,0.2175761171057623,0.01894016618340037,0.011316283633947042,0.11094422017810646,0.043944896693844805,-999.0,0.12752421726938556,0.043505122717529245,0.012755935730092913,0.005851576760590782,0.07713032419316354,-999.0,0.2771606345302634,0.013979552773277615,0.006562001153921195,0.1774503237434294,0.014616758159211906,0.009438733522043385,0.27481161340619953,0.016731229816521878,0.007338869160678052
HD36874,0.2275486273590652,0.022696969688467995,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2268930826433848,0.019650392414527665,-999.0,0.04681562782839996,0.010214744366158806,0.01691752539881696,0.15720727352347447,0.02834959887474017,-999.0,0.06869329010986971,0.008531266327930278,0.0181106152747722,0.13767626761485244,0.01256612613825976,0.049200567131843634,0.11068363244559021,0.006505042813449346,0.03952053660559147,0.04681214290788069,0.014699532761145261,-999.0,0.07222055479235846,0.006310017251876827,0.027164774851719448,-0.10541621973373475,0.014671358951793063,-999.0,-0.16904732157532584,0.0024977077982673355,0.04276081953878846,-0.11699805520915121,0.04038249774659944,-999.0,-0.1796044853351986,0.030166730894887032,0.027740229389528318,0.16706288035183287,0.01941521825115573,0.017709285902621927,0.03996786616814779,0.025491959256302692,0.04066240935119711,-0.05156834143093783,0.013859227043258284,0.009904627979367602,0.13524435706358992,0.014202712099298923,0.036203565749617785,0.11164029066502087,0.01666803741409828,-999.0,0.05766971978657712,0.019556048647944243,0.020334495250433682,0.004263540539121341,0.04560835952877717,-999.0,0.1793549815909633,0.0120641825207301,0.021083077664230523,0.09459712835946969,0.010642958405556027,0.01646634962047759,0.10424246172021182,0.019873089551105328,0.003910973655379575
HD3750,0.31209178494441614,0.024558357414134122,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17153953548589457,0.020338421834479276,-999.0,0.07222099158867792,0.013562422440165365,0.02870158340309308,0.15720727352347447,0.02834959887474017,-999.0,-0.0352624776029537,0.008208594610061286,0.01562907930766541,0.03891981709538292,0.01569639860929497,0.06797535421628219,0.027191394014648998,0.008282368789983011,0.1840524792900298,0.007255294929068873,0.019566155116576386,-999.0,0.05015816337586684,0.006827035565099943,0.02397163597657248,-0.11817944449592019,0.0175041211271362,-999.0,-0.12493916305657607,0.002964183613004638,0.08539053548976176,-0.056109407284480634,0.03982303641312909,-999.0,-0.07780173289120249,0.03065626973413765,0.06448204413711772,-0.06464620927483884,0.03389941943033351,0.18594653323859966,-0.1728637489672022,0.027014810573971298,0.06297117569549703,-0.2783954167316779,0.020408546475902078,0.008419817022535931,-0.12222579825879762,0.01621398292961408,0.0839115428999137,0.06815460714999269,0.027231025627547003,-999.0,-0.12135824942375133,0.027876806547829484,0.015813316901022348,-0.19416297611236785,0.05867590674404364,-999.0,-0.04841314248503155,0.012576410452872501,0.02216384253269514,-0.11625040245360338,0.011656331795657688,0.0046028706493483895,0.006584224467005274,0.01645631669760197,0.0184219506691592
HD38527,0.2945582567783323,0.016226913750859436,-999.0,0.13097300863280234,0.011276549403676905,-999.0,0.12004495352101716,0.011288170915305696,-999.0,-0.0030330534949420396,0.007170290570886292,0.006836027470037333,0.18284081207714215,0.020219523319630422,-999.0,0.08756829164980866,0.006172324418273469,0.008038263402184366,0.17151808063472507,0.009139329663657943,0.03482136817956203,0.14141616083764508,0.006070716938912673,0.020465589438441654,0.02731846931500398,0.017543958548984617,-999.0,0.16441283695937275,0.005206320604932959,0.0216460681400367,-0.08258576187166783,0.010805915319669719,-999.0,-0.17323944978640254,0.0024450018636548287,0.028585180764971872,-0.14445967370883922,0.02782917124406976,-999.0,-0.17940042109225368,0.010917309130545852,0.002445722743662992,0.3503126899956085,0.02251621983966753,0.04357740172739047,0.07371725413749146,0.01621301681112549,0.03034578323234479,0.11154321520920397,0.012322719293318705,0.013507309073553617,0.2879509848245202,0.006446421855886061,0.013532249991428314,0.2352085881586224,0.02040307545987419,-999.0,0.25761560187810706,0.010002005076985253,0.006207788806645437,0.23813548210970664,0.019109061141533486,-999.0,0.36057090067749326,0.011194488575841157,0.0014652320875713646,0.2602402511877747,0.007975525111340122,0.0061666884116556575,0.13863549702358746,0.015303809767847282,0.022636093852780148
HD39523,0.36958782424184344,0.027882287578226098,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23207158678702103,0.021420457765335986,-999.0,0.06865281127298284,0.014925385803028293,0.03194760633190561,0.15720727352347447,0.02834959887474017,-999.0,0.009318537308242641,0.008378029344462795,0.0167606915500312,0.10308618305206318,0.017532854427447356,0.07653221143702758,0.0795895028788964,0.009413960463177709,0.13689213267211164,0.022876154048976027,0.023149566618774188,-999.0,0.055354510548751665,0.00709884313720103,0.0274072488813412,-0.09282963954290968,0.018305711742582338,-999.0,-0.058330765211202285,0.0033785634689114325,0.08131386486484299,-0.018307706651374267,0.04512937284899215,-999.0,-0.14348267336449572,0.030259453986065974,0.06322805317237483,0.12745716978372473,0.04292853620700206,0.1509198568587772,0.0041683210403029025,0.027638714887940074,0.14011418967403524,-0.19277153284483864,0.02675320616893485,0.021498080946978235,0.012791721809188222,0.018065809270008924,0.011703942302567188,0.11574251944563907,0.0371205568934382,-999.0,0.08123545764989719,0.037287536375341754,0.07321141991913512,0.06923634117559418,0.06863658534519493,-999.0,0.15303197688104328,0.013380612467857687,0.015401890114653843,-0.002553464482453985,0.013420418742052315,0.07072327961100068,0.16316504725440376,0.016360746898210748,0.015604025809375616
HD40657,0.23972021319154446,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.5187495241064766,0.011288170915305696,-999.0,0.261083993122118,0.007170290570886292,0.06207807148855574,0.15720727352347447,0.02834959887474017,-999.0,0.16898476624282932,0.006172324418273469,0.08467252122964178,0.268673969227759,0.009139329663657943,0.1000398484515181,0.38273383812528283,0.006070716938912673,0.08786552511053042,0.16544661658351056,0.017543958548984617,-999.0,0.22360370666232712,0.005206320604932959,0.05445165488657678,-0.058456464679070064,0.010805915319669719,-999.0,-0.7699888857919283,0.0024450018636548287,0.10774670713969907,-0.24487947452847625,0.02782917124406976,-999.0,-0.005509233435138483,0.010917309130545852,0.1836475419738593,0.4614676568704888,0.02251621983966753,-999.0,0.07859145870995485,0.01621301681112549,0.19830372806216587,0.08309038745522901,0.012322719293318705,0.01997253296527291,0.33698944480044407,0.006446421855886061,0.03275972096191432,0.45404875983146187,0.02040307545987419,-999.0,-0.38161814549458195,0.010002005076985253,0.01760432208047527,0.018133566774287804,0.04189642362190657,-999.0,0.17916937246233677,0.011194488575841157,0.10873665967494141,0.14986517984264036,0.007975525111340122,-999.0,0.5554607512819574,0.015303809767847282,0.029688003342771385
HD42089,0.19791437975117424,0.01797982633157306,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23044419485149253,0.017688386349674793,-999.0,-0.01036351191151505,0.007771666914213168,0.04652908314930189,0.15720727352347447,0.02834959887474017,-999.0,0.018870473299958477,0.009473248104540961,0.04689268771088266,0.07146704139716034,0.012354144080960638,0.037704652582834716,0.09372478353970654,0.008075191704956077,0.13167827460212736,-0.1514954242350239,0.01762642891744967,-999.0,0.04265818713081738,0.00631240227768756,0.038402070261753705,-0.09502099199019762,0.014161821121826542,-999.0,-0.13242980473594804,0.003363090636812981,0.05902993717311968,-0.22258156874114585,0.03965949576972641,-999.0,-0.48209660611607075,0.013099201419662077,0.29118044294969414,0.22037860411971483,0.02448201897797856,0.04249293961710314,0.1416846472994602,0.022330310128429766,0.06250572226558872,0.05528171201801582,0.013625846877993524,0.05433647462069593,0.21589187962889758,0.007894853595749885,0.03617713035799162,0.24516977736143877,0.020306207761678928,-999.0,-0.021586064798199273,0.016326365514477997,0.007810395052647745,0.018397374696466767,0.02885268265593431,-999.0,0.013011964003709298,0.01373327814114728,0.11675223490786914,0.09902546275771701,0.010577353348105657,0.046601844616697835,0.1725330713891193,0.025321430009441176,0.051456398505587975
HD45398,0.35893323309396163,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.30186614173678955,0.011288170915305696,-999.0,0.042986651270085136,0.007170290570886292,0.08874775741432998,0.15720727352347447,0.02834959887474017,-999.0,0.08344573390624921,0.006172324418273469,0.0369088548016486,0.11379764019566721,0.009139329663657943,0.12306032497694973,0.1257008062463015,0.006070716938912673,0.17731624853079297,-0.03482281590939598,0.017543958548984617,-999.0,0.13158184409361676,0.005206320604932959,0.07898217237102068,-0.11702622272433663,0.010805915319669719,-999.0,-0.23443767737936946,0.0024450018636548287,0.06175099582620187,-0.1311573329221776,0.02782917124406976,-999.0,-0.36648477157958015,0.010917309130545852,0.0873998709723166,0.06588360910221087,0.02251621983966753,0.03908603756966032,-0.016678331162248095,0.01621301681112549,0.0708075445507703,0.0365540880126016,0.012322719293318705,0.03223810793898384,0.02602850839332492,0.006446421855886061,0.08393005950199905,0.1835064965126613,0.02040307545987419,0.007118318602467644,0.3162162925785571,0.010002005076985253,0.16652953050331823,-0.049451725461538115,0.019109061141533486,-999.0,0.1831137440366028,0.011194488575841157,0.06064499803880069,0.035043663819874615,0.007975525111340122,0.020853816561192534,0.07624665371585414,0.015303809767847282,0.0011979052308188493
HD45415,0.3186673915461362,0.031778139566149485,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2599252603854839,0.02784209996471611,-999.0,0.06318910396381552,0.018513916537326935,0.023502793579868078,0.2410657126306777,0.04852114249024768,-999.0,0.0991266022929947,0.01055654768428712,0.019923620246632637,0.14410055348318593,0.021651951077447877,0.05570618248434955,0.11828998178388161,0.01210084861862483,0.03043936542288238,0.07399868115795341,0.030990838605334487,-999.0,0.08584775139600823,0.007947186326111027,0.01639026891936354,-0.08417193675304732,0.024160064674954376,-999.0,-0.22128510816577387,0.00477966666175771,0.01484773506936738,-0.09487629100109027,0.0637696655398512,-999.0,-0.16044235673706095,0.028995377476854482,0.019291779579707975,0.1669653261684799,0.05953378151263236,0.042352484244459865,0.0553567079080057,0.027677042887411216,0.020021004256733234,-0.03580227800903943,0.03811235084280679,0.0025488114801827744,0.2183152792517589,0.01906548560003537,0.01415386393222451,0.13555429709120473,0.05950200555028961,-999.0,0.1537733146738698,0.05454528925028281,0.00902951031612291,0.042566374764619025,0.08507811725067535,-999.0,0.2811085100298959,0.017065269593481883,0.0025373244363530445,0.1995770681762853,0.01758449199599659,0.000783442569972731,0.24353516350110138,0.020335074109017897,0.0069446080842720664
HD47366,0.2232850911989696,0.01805639408939656,-999.0,0.22966845709541842,0.01519173700452156,-999.0,0.19908310407256805,0.018391803677966855,-999.0,0.05851366658335405,0.007794525338063375,0.0053744713642338805,0.15720727352347447,0.02834959887474017,-999.0,0.09474858385433897,0.00945000742845938,0.020687525503051012,0.1567455625294893,0.01250063970143577,0.03374923226810243,0.13707226271694709,0.008027526271015804,0.02640090291161965,0.07135724906385538,0.017318452475035627,-999.0,0.12684985168106502,0.006318541431622067,0.01952751339808714,-0.08323864959583754,0.014482030389331267,-999.0,-0.20478961027847892,0.0033058104545032768,0.03080410425407102,-0.1068558618781677,0.040025274272282946,-999.0,-0.15603805755175293,0.013104307571305573,0.012271159818280145,0.24851596937366738,0.02373313021841793,0.006138734342247584,0.07292665351745653,0.02243795318995697,0.011865750019543913,0.032208193655077266,0.013464679204683297,0.0032270527462394806,0.22190295620466338,0.008061117954832013,0.016696616458467487,0.16500522766233477,0.019616427045394777,-999.0,0.08348049600576667,0.017033538485393396,0.01240846980883599,-0.06554741860380037,0.0311002534373115,-999.0,0.2265651128287895,0.013496969006488582,0.01986464860603895,0.14967769346802925,0.010613456368638016,0.022475543378229296,0.14198792140572516,0.02530292364301981,0.011291404696179702
HD49429,0.3047783734549133,0.024883083667375124,-999.0,0.08564184939965774,0.02244681501274226,-999.0,0.15440510592929674,0.020498057338560832,-999.0,-0.02639416293057606,0.013714600596624204,0.011112750239283768,0.20760982444471965,0.04734800594670368,-999.0,0.09207911942713631,0.008172183272175424,0.009975449904192519,0.23096249404831887,0.015900483183413066,0.07596045279159651,0.14771180698921546,0.0084213686228565,0.03636172619873422,0.0038187202727323344,0.019963671342027183,-999.0,0.16629639324801784,0.006849073571122165,0.032811885980043226,-0.06943868255428198,0.017610380774247734,-999.0,-0.16380663847754862,0.002996601261804991,0.09290068528675118,-0.15582678355679802,0.040407682947168344,-999.0,-0.23764656930528255,0.030583198468938196,0.0055065400854789354,0.2903089986148155,0.0349568010296122,0.035315317756784065,0.053106722688320465,0.027095534572618662,0.023320861231115923,0.1181253708831986,0.02115447269330794,0.013686273288381881,0.2612652480695642,0.016388438009788203,0.009540862875254729,0.19275705462013748,0.02809965285220101,-999.0,0.14570495047797077,0.028921956468736992,0.0004397680444733626,0.062119754030829255,0.059493493806131136,-999.0,0.33020246945989074,0.012658456778572727,0.01508533798398437,0.22390736987096965,0.011846243319610896,0.004844001579937959,0.13470999879097909,0.016295947255995404,0.013539293125740343
HD49566,0.35037071262894287,0.0168617753925079,-999.0,0.10875179855581307,0.01124991011349703,-999.0,0.12102967625911076,0.011986739746001014,-999.0,-0.026830257214303044,0.007527294638411851,0.008135182716784421,0.17293568349187588,0.019916809851789983,-999.0,0.0835834279006483,0.006939752163613391,0.013476742789785685,0.17921453599291953,0.01008874173260803,0.05412516935179288,0.13398103615225215,0.006582108267287942,0.03157048462644412,0.019832438716783474,0.018663628464809207,-999.0,0.15727913690532985,0.005553525795859482,0.017700485770987342,-0.08822370850595668,0.011939183335838615,-999.0,-0.13801062251238477,0.0027525319411534272,0.028959118172887547,-0.14637211365737762,0.030877404807353768,-999.0,-0.20128863358111765,0.011519854955250316,0.014177478935430953,0.3537491770350885,0.025129728385951546,0.03963431540517215,0.06964608894602496,0.01779922346037013,0.024216459758671014,0.11381950568073036,0.012668692061137802,0.013153762256045217,0.28277720743153095,0.006768826413060792,0.017055787842312577,0.21476449638738743,0.021046075436734625,-999.0,0.26775460212621804,0.010941581969339932,0.01008578549261166,0.20791864580216363,0.02063050880302329,-999.0,0.3654147375483854,0.012065788579821326,0.01825953221167149,0.2518087057828242,0.00890545526803675,0.014955227800462462,0.11748466549838163,0.017397208969029358,0.023304503171367084
HD52603,0.255613768555322,0.022336769592798886,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2512066805681341,0.01934331925794519,-999.0,0.03200797989241383,0.011172080256262536,0.0030730974618548095,0.15720727352347447,0.02834959887474017,-999.0,0.05246602025844703,0.008295953096372242,0.02116615772688055,0.14933165099540796,0.012978126391702607,0.06238350335100282,0.11354594682163034,0.00656534883120251,0.13997866864853173,0.037957964273473144,0.01456485954248194,-999.0,0.1276440339064293,0.006440011641848557,0.04597655491074496,-0.10342435935532363,0.015759919703205973,-999.0,0.02363564689536174,0.0025357638305335524,0.05353552123899336,-0.030845295613851798,0.0386577788357661,-999.0,-0.10172518052785312,0.03080465548543954,0.07479086325312405,0.06871189493088385,0.01982621842509126,0.10225579126138375,-0.04518466963242959,0.025891261562588343,0.11148511218000764,-0.12448584226912102,0.01446966009390197,0.028409150592472104,-0.1113502873070648,0.014719125124856125,0.07101407798538609,0.09718414957495286,0.01782455465978609,-999.0,-0.14643991062332962,0.01907324769934384,0.07044737380161344,0.02352709758565924,0.046818531932303654,-999.0,-0.08985171887913737,0.011667570752612598,0.06422091253927462,-0.010722790728129275,0.010218180548144887,0.039984919250083836,0.030581172135027902,0.018568261575561244,0.013060775783677682
HD54131,0.3092991326029071,0.027279079340251446,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2525671383249538,0.02460547734780661,-999.0,0.06984980410639663,0.009641355472800973,0.01177676141268996,0.22849735168215934,0.03132360604142474,-999.0,0.09735922907922409,0.008834074846052014,0.010791744406629458,0.13815438490680004,0.01637617963312522,0.047300624261572444,0.10682567753443396,0.008771625739365626,0.03193635923193336,0.06454913876347623,0.04070004037759879,-999.0,0.0903402933016713,0.005264400397435988,0.024274392097302696,-0.10753207415970012,0.03545906272498204,-999.0,-0.289122436491279,0.005178259744137498,0.016229427962685797,-0.08999642404497132,0.06334875803725994,-999.0,-0.14504035606392182,0.017534018739035026,0.030990244169683795,0.16527507541358022,0.04202225928403099,0.0033721540759224927,0.010338396069201394,0.022169283951688167,0.02561909156112953,-0.07375030364367922,0.02288154422979038,0.007586979988914024,0.18083542844025535,0.017936991653230757,0.03253683006231208,0.031788982544728395,0.04501077098846535,-999.0,0.06782226225033863,0.02630850884918546,0.020439970562446758,-0.006154610492919321,0.08819566762209126,-999.0,0.18568042347440997,0.022951053161573687,0.007908466221675542,0.06657607598173204,0.018255359823845307,0.05124729897295305,0.15524530419651267,0.02599334794685921,0.014179105058041819
HD54810,0.30302792080942964,0.016756400881830214,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3171131983178462,0.011925136972836259,-999.0,0.08210555639909856,0.007497622430878425,0.016629799757717115,0.15720727352347447,0.02834959887474017,-999.0,0.14096799426483642,0.006852014566576322,0.017400902661417826,0.19080729169432942,0.009991552864250585,0.04100948374645302,0.19174485776747896,0.00653309232388039,0.04099802612151893,0.08135317667247477,0.01854591228303386,-999.0,0.17323756291183112,0.005524103715855332,0.012936159777995278,-0.07506126540676583,0.011867633605131376,-999.0,-0.40887930666427763,0.0027192162339162032,0.027436031482484843,-0.12383294136790746,0.030566520481254845,-999.0,-0.11769050316424046,0.011424572634244358,0.010639222195808574,0.1443074514721555,0.02487391427792069,0.06728141962943603,-0.026683397470780967,0.01753606642024783,0.05745487953127836,0.018000033973958968,0.012630000324180879,0.015014832924025017,0.19945049573652696,0.006722159011592415,0.02296842156524203,0.14760332949399035,0.020984942924859175,-999.0,0.015594594022418765,0.010855500352323516,0.011077808502355915,-0.00314119856685402,0.02044059865803476,-999.0,0.2536544377608145,0.0119827064639385,0.017783198187503197,0.1738185330075006,0.008814100016044692,0.0034510372038262377,0.2181746062363787,0.01714312781943125,0.0049435991071007795
HD56160,0.38657649625417395,0.01807808504083729,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.27979518296722616,0.018541530029370642,-999.0,0.058971571876544976,0.007799167371144592,0.022558248437599685,0.15720727352347447,0.02834959887474017,-999.0,0.058957323052915386,0.009414571240986842,0.029593748685154967,0.1872911946032077,0.012515307815139067,0.08710580646507327,0.15187547537620755,0.008008100058207792,0.30718176899969496,0.03002382329061465,0.01725163859898739,-999.0,0.1655567782645847,0.006314686680340627,0.05728983529434198,-0.159800052316395,0.014525675134988642,-999.0,0.20254749728569404,0.0032856801488677593,0.13972422391616998,0.05043522970714104,0.040072708318529875,-999.0,-0.251691226349468,0.013080545384626769,0.1308391334415629,0.02362594690857489,0.023617071738796073,0.1719277993182448,-0.07457421861778715,0.022405928813741795,0.217153830609118,-0.15120386986957218,0.013426097550865481,0.03585460424019885,-0.2574488419425467,0.00808549229087247,0.17593014460078996,0.0899397000849444,0.01949818949598639,-999.0,0.004840978794219825,0.017171241029199244,0.17865347943711393,0.04913236842115015,0.03148133617052336,-999.0,-0.10421785192049939,0.013419368933128338,0.06882441312353614,-0.1215957959122795,0.010622116847789324,0.018593161936587208,-0.004315494751402138,0.02520007855900976,0.0013314822718158426
HD5722,0.36613546985928164,0.032529405355044665,-999.0,0.20627566166190392,0.018019335852784795,-999.0,0.24719659938570815,0.02864570755407067,-999.0,0.05269725376754192,0.015192558257230745,0.013966863112232254,0.22249591654172246,0.04379419153653901,-999.0,0.11716147696557536,0.011089213940720807,0.010195916689866838,0.16482784648708698,0.02081784793086448,0.03787565378735761,0.17647439162143533,0.012010037323179276,0.038774479461200266,0.06289986291356758,0.037431276730429654,-999.0,0.16762388477122775,0.007643370219138527,0.01734116326402325,-0.09336269296897409,0.0344969685757167,-999.0,-0.36146583214715516,0.005497695995379646,0.019967027683979777,-0.12399620898803437,0.0692070435016109,-999.0,-0.17034801404431338,0.028097900679837265,0.019382882119445544,0.17578017434282495,0.060283890684908255,0.13200967311752376,-0.0010868675248438958,0.026550112029737023,0.06215994560425714,0.04584578141622192,0.037262222077173814,0.008145745227686924,0.2589668414771143,0.018553494110820187,0.01991036570230283,0.12203582053153422,0.06209656863351885,-999.0,0.19807046222798874,0.05162884996583848,0.012868961943525312,0.1279227028099093,0.09523265704795399,-999.0,0.3295140494555997,0.021207542531693633,0.007667930201551438,0.21960427285032486,0.020906441354525504,0.00223677310814685,0.21673448558497455,0.02409793959266381,0.0032863899707311073
HD5891,0.3833122872478554,0.016226913750859436,-999.0,0.479851514705371,0.011276549403676905,-999.0,0.40406569154330296,0.011288170915305696,-999.0,-0.03489580578164171,0.007170290570886292,0.03027890194772622,0.49232671556362595,0.020219523319630422,-999.0,0.28404186980846596,0.006172324418273469,0.049392964271034484,0.48574650875047587,0.009139329663657943,0.2728316164203408,0.529164444949983,0.006070716938912673,0.12105797429031176,-0.14504366722737538,0.017543958548984617,-999.0,0.5541486533892558,0.005206320604932959,0.03670536355883781,-0.02626676696498942,0.010805915319669719,-999.0,-0.20337625748340704,0.0024450018636548287,0.10797399584752096,-0.12438615457144708,0.02782917124406976,-999.0,-0.27325258950826475,0.010917309130545852,0.04969216810366363,0.09315394331835547,0.02251621983966753,-999.0,-0.5424634330761587,0.01621301681112549,0.09083067500033971,0.23870894059616804,0.012322719293318705,0.007815163456044563,-0.2704240324985042,0.006446421855886061,0.0010587542156502705,0.5058185456094448,0.02040307545987419,-999.0,-0.38477179160636027,0.010002005076985253,0.003908451983219707,-0.4011634505578674,0.019109061141533486,-999.0,-0.24427019198394923,0.011194488575841157,0.006343710299965263,-0.21168831305775535,0.007975525111340122,0.003275326587230093,-0.053612997747679324,0.015303809767847282,0.01578908625741219
HD60060,0.2546160170944949,0.01796954637393148,-999.0,0.22196026868637306,0.014205199031633678,-999.0,0.21962168820966108,0.017414560564565636,-999.0,0.05595130277699109,0.0077632247818167814,0.012400043188988002,0.19811473718638314,0.02518986291724695,-999.0,0.07842823957263265,0.009369343944129022,0.012263145314589854,0.12994638974979586,0.012239965824616762,0.04124366059414829,0.10706009743565076,0.008059311281839872,0.023384366812749285,0.05701727872130721,0.017741409200481104,-999.0,0.08576705508732355,0.006291478105212515,0.011788449351976956,-0.0937983220219574,0.013947816695353377,-999.0,-0.21652447086722024,0.0033564903766644537,0.025056116602192965,-0.11286824864897785,0.03940649461069705,-999.0,-0.19180199057997768,0.013015531156629645,0.03454040236136669,0.20234535559784894,0.02493074244629162,0.0006894193057203485,0.04381504974835149,0.022093034507582134,0.015971125599971468,-0.02347881329832799,0.013673726564532957,0.007904605941443923,0.2010769047821481,0.0077892063687779855,0.023265565930536417,0.10477346372401516,0.020679454791515443,-999.0,0.16716241645539176,0.016005766222851586,0.009706283132928414,0.048291010861173794,0.027625166708984263,-999.0,0.27572978984694796,0.013724503554289247,0.002102875418325323,0.14657694704765062,0.010567904082680133,0.029697790282135067,0.17745836904079787,0.024962704283132305,0.002377818207838958
HD60341,0.3117660812362736,0.022752699742383503,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.23533204073505387,0.01969336652246817,-999.0,0.060712996766817504,0.010026453235270388,0.0070573374388000435,0.15720727352347447,0.02834959887474017,-999.0,0.033204588018521636,0.008570549700882852,0.008397858325384453,0.06626181531294625,0.01247383394375617,0.0814374624729864,0.08475350916467092,0.006482411564328161,0.09987374473733883,0.04720830837152899,0.014745445461748954,-999.0,0.051190389884309156,0.006287316564811508,0.03272203605038338,-0.1063077675251446,0.01447224081150832,-999.0,-0.05485968471277257,0.002487208752063221,0.049815187329959376,-0.02966264733205616,0.040679517217700696,-999.0,-0.13213689884443475,0.03000146732003273,0.06534218055562555,0.08064878354804311,0.019518774778818436,0.11659882695402118,-0.0675622724431908,0.025418665197357044,0.09010044430463934,-0.18477491782791378,0.013832319585010055,0.013272279622928087,-0.037396860993821016,0.01410330861621142,0.051878220530999046,0.07139573514574447,0.016455518585752827,-999.0,0.016952280459187133,0.01961544119610632,0.044937090490728276,0.032118305557882074,0.04553237572437184,-999.0,0.067284134165412,0.012125958676745962,0.00946532362245367,-0.0013854540272878607,0.010735134451003367,0.004378444370154444,0.1109939924353874,0.020129018190679318,0.01723472142552506
HD6037,0.2750658687613011,0.01716959483506955,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2673342696464808,0.013613138989803247,-999.0,0.013828959639384006,0.0076645637251215775,0.002231258103060492,0.15720727352347447,0.02834959887474017,-999.0,0.043662189647890225,0.0077437303902124265,0.018777082336277572,0.17829718839643138,0.01087589100090903,0.07015063658316262,0.13634023131372935,0.007179146209795556,0.2503816418543693,0.01841062276558461,0.019172644539622884,-999.0,0.16147636456126024,0.0058138350804183446,0.05616382786149965,-0.13474865797439647,0.012300405713996364,-999.0,0.106780225323822,0.002994888144271476,0.07239686241839266,-0.03805414067342347,0.03389579289422705,-999.0,-0.12313725715315335,0.011806497654058145,0.10440679858435857,0.010576701471299327,0.0267028652053938,0.10465299677452244,-0.12854315745017592,0.01851747764407143,0.14881601569741876,-0.1378377216148344,0.012978191138201853,0.03734523858772583,-0.2137640658449179,0.006956368735137956,0.08865158225257941,0.0845846312894846,0.02152974266682296,-999.0,-0.1803701988785455,0.011878926875694414,0.10115112678133752,0.03948694637847297,0.021663037235065394,-999.0,-0.15532396443676502,0.012784231924905267,0.07872559181071712,-0.032360018360313464,0.009479310875111299,0.06529964081404765,-0.0058952693474417645,0.019657750820118808,0.01522018632344023
HD62412,0.30964240850188074,0.03246410270792859,-999.0,0.12834267952852452,0.01970874968320476,-999.0,0.14975683867801637,0.029964989153321634,-999.0,0.025050549200949207,0.016291896660250906,0.0050922986345719205,0.14986717472486902,0.04512804658461631,-999.0,0.06739477164225074,0.011528871182084082,0.006499166456382135,0.11293444899880481,0.021548776493845716,0.011474371344989085,0.07510743396347364,0.012479013707857256,0.014769601860074245,0.022339395184459293,0.03559111371012152,-999.0,0.07695199155845642,0.007884483353608864,0.015252189789100071,-0.08744256043869811,0.03289003776460718,-999.0,-0.10051167459065027,0.005359056509560034,0.016740578891891966,-0.10156526033279142,0.07112223475441203,-999.0,-0.18063754592757902,0.028260515596003,0.02016411933748143,0.27707257708499783,0.06142243690642782,0.04156524080751152,0.07236070341062581,0.02674715091627051,0.0245213665751927,-0.007050020593640766,0.038343170630472004,0.01072556745154991,0.2091955491848376,0.018683744043924613,0.004469887186949272,0.08726232323858454,0.06371836804297562,-999.0,0.18118224682327527,0.05236501560426675,0.006720784654513728,-0.007283188211892194,0.09630553659812757,-999.0,0.2321321888887251,0.0208970401143975,0.008256350501491455,0.1165958306866412,0.020642397190403658,0.018900102794114554,0.09295057464721043,0.02470267445521594,0.005087038225622571
HD63435,0.38818531653595234,0.018411856026981005,-999.0,0.04065527402329974,0.016289297960198318,-999.0,0.07715693866954657,0.018976728862607976,-999.0,-0.05955409329494321,0.007932703385690344,0.018181462461524193,0.10299809751496206,0.028928032221966635,-999.0,0.06949887289289361,0.009025937544428346,0.010333063353926683,0.22851380407032643,0.012393875641968814,0.0997887282828215,0.15578147636339174,0.0075805049241770076,0.043775839404687635,0.015609506311306448,0.016749705935403765,-999.0,0.18715288062931648,0.0062078663937573785,0.02349611459228494,-0.09869188240714408,0.0144885615116655,-999.0,-0.1689851266083349,0.0030013690281555103,0.04515616251288546,-0.1551088189914089,0.04001963724797148,-999.0,-0.22826651604392786,0.01696580403609929,0.037962052836178865,0.2069772716551477,0.02263391825411423,-999.0,0.04380817052843802,0.02246332144585379,0.0482701527089111,0.10334812150093206,0.012807693728926768,0.03372337504198314,0.29757800999209194,0.00918431960322083,0.014214709562154315,0.4049230976103584,0.01797500788821142,-999.0,0.2659849775206878,0.018660644577220307,0.03215799360775452,0.018133566774287804,0.04189642362190657,-999.0,0.3155247608381828,0.012290524603757763,0.01065535636682311,0.20908099198597124,0.010849525769208692,0.007174695034662851,0.10690574244335407,0.024285012969807142,0.03450124879264694
HD63798,0.3901412960741685,0.016226913750859436,-999.0,0.1966218993456404,0.011276549403676905,-999.0,0.2196360254764776,0.011288170915305696,-999.0,0.05904884538459232,0.007170290570886292,0.015810579750824307,0.24682417747365804,0.020219523319630422,-999.0,0.10307808871712029,0.006172324418273469,0.012264255343573921,0.24123868959856348,0.009139329663657943,0.023646389267583286,0.20671055646245395,0.006070716938912673,0.021268267335914387,0.0515719146306538,0.017543958548984617,-999.0,0.20669503608448386,0.005206320604932959,0.003300758792944431,-0.06512669735456911,0.010805915319669719,-999.0,-0.22596693875147877,0.0024450018636548287,0.02867467989020911,-0.13936702228211673,0.02782917124406976,-999.0,-0.14601900232145087,0.010917309130545852,0.027727125835639476,0.24139961169416402,0.02251621983966753,-999.0,0.047789643755356215,0.01621301681112549,0.025436584643575157,0.10483757943336414,0.012322719293318705,0.007158978852566275,0.24812406335140624,0.006446421855886061,0.01161333783012286,0.3031647859960004,0.02040307545987419,-999.0,0.258442461101493,0.010002005076985253,0.005395691938388014,0.09698738258774575,0.019109061141533486,-999.0,0.3528156057038413,0.011194488575841157,0.014326594562167927,0.23087086784578148,0.007975525111340122,0.0017681322930000881,0.22733210497646944,0.015303809767847282,0.010196399128561573
HD63948,0.2578227266380648,0.016928464372378,-999.0,0.19788305107181436,0.011244508854802797,-999.0,0.16963739997847327,0.012025694265448543,-999.0,0.034405493802323495,0.007545830690017373,0.010976940956362861,0.15720727352347447,0.02834959887474017,-999.0,0.10323712548976804,0.006994155311000581,0.019379287721727534,0.11824119166071734,0.010150083961195364,0.048205109958933255,0.14079909014626196,0.00661258778682512,0.02986710292275078,0.057382956661977236,0.0187381377720686,-999.0,0.1399035582096509,0.0055716550092229705,0.013147312577281904,-0.07521504102074905,0.01198443330030692,-999.0,-0.2633823429952078,0.0027733021622200343,0.04575824441073693,-0.14184160759469888,0.031074261951005742,-999.0,-0.1622139988747896,0.011579480214466448,0.007866894685251044,0.2731252066055112,0.02528651193643703,0.021708235369970047,0.06911319827000206,0.01796485922990304,0.033109760209602414,0.06988680372916933,0.01269298070078974,0.009227401624252238,0.2528222013986718,0.00679805500177054,0.011488606746170174,0.20868975005998047,0.021084733428318757,-999.0,0.17166647889783887,0.010994337474661877,0.0021733346878449328,-0.006999355229325044,0.020750738351694876,-999.0,0.31546941404539774,0.012118254774500509,0.01285804151243487,0.23038158066929232,0.00896288593425602,0.0035521260793006243,0.1537033979373296,0.01755719975915023,0.004998881941607941
HD64152,0.31423813697184066,0.017739518816597584,-999.0,0.11654089895415858,0.013053207770433074,-999.0,0.1181523801064948,0.015843686275320557,-999.0,0.0037220117421346705,0.0077215543183512215,0.01585831762164948,0.1520326693335764,0.02310491360752937,-999.0,0.04892361772523334,0.00866343630493986,0.008040944741138043,0.15418659935366064,0.011585966908113967,0.017911387938482497,0.07370412988316961,0.007748707763710354,0.02160694838370937,0.059010285178483377,0.018873180295885136,-999.0,0.08955576153804362,0.006075641238072864,0.01420831966850948,-0.07862666210874182,0.01290996200597901,-999.0,-0.02260581776593283,0.0032354876401820714,0.02852822694006277,-0.08679158503857289,0.03763944580501809,-999.0,-0.16833323254964588,0.012589101929060353,0.032730833358297316,0.30756372285669703,0.027620505133869027,0.049321199340403965,0.09687126888684156,0.020367689615296433,0.04551155643607589,0.03770083297677308,0.013551612496927535,0.008227141022355786,0.2467118986402116,0.007317721043043571,0.0019326618199477909,0.1860052100059263,0.021634112654705002,-999.0,0.22923858433033503,0.014160844019279506,0.01212190448437403,0.015574490301756602,0.02323802201979872,-999.0,0.18498923877630002,0.013642329662176385,0.03119782125488608,0.11943588880735426,0.010330861427712303,0.0005709889473442462,0.10600228541655249,0.022320950763960935,0.015425101281863883
HD64225,0.12906477097273317,0.018104264666694382,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.26090297991664235,0.018722304897377248,-999.0,0.0556834635003863,0.0078044351542491015,0.029333288465351853,0.15720727352347447,0.02834959887474017,-999.0,0.09584287659326783,0.009371668457037227,0.03493818728981031,0.15453835752675293,0.01253205306329607,0.05989350574604583,0.16632194810471934,0.007984375381948095,0.049346224132786824,0.07834393862778277,0.017170993926315072,-999.0,0.1263602891440314,0.006309801100690804,0.03860971303322088,-0.09000418154751799,0.014578376737853707,-999.0,-0.2027618856034995,0.0032611981545811663,0.02319953938172284,-0.12460127883464367,0.040129941837019845,-999.0,-0.20876418976087557,0.013050023815358365,0.025918321446236542,0.06623789508213647,0.023477017861173392,0.034922928613644474,-0.047230469360657,0.022366041053283384,0.044526028583023784,-0.0748894514635633,0.013379314352745588,0.01423859140799621,0.03953369938230622,0.00811499938186976,0.06305347370019097,0.15443828770846302,0.01935414174942693,-999.0,-0.045655557235513025,0.01733601681248769,0.038255662761904466,-0.14343900376709684,0.03194125255227409,-999.0,0.13614813523189603,0.013325030741108551,0.032900397153637434,0.08432456514831295,0.01063195914889993,0.053295473735574236,0.2242050849819628,0.02507593795056372,0.0019046523287865463
HD64967,0.23978887577432328,0.02233954080471727,-999.0,0.35443072132595377,0.023259189528288905,-999.0,0.3489614676427676,0.01934481276146039,-999.0,0.07859763607413986,0.011165720700549189,0.012208747690711617,0.15720727352347447,0.02834959887474017,-999.0,0.1675181022867544,0.00829780890095444,0.019630318708880077,0.19329913204395066,0.012977138785862806,0.044107721888262154,0.24186700231538383,0.00656481487688923,0.048952203997859545,0.09904809964007033,0.014563521095787495,-999.0,0.21694214612287493,0.006438635376666669,0.012104358297700409,-0.0671212765475121,0.015752283548570827,-999.0,-0.48274061943517854,0.0025355188338137672,0.03461609309189823,-0.1307114262926098,0.038673255823382574,-999.0,-0.07957631732522183,0.03080461046433002,0.023030779370723765,0.07813733332007561,0.019797453483150956,-999.0,-0.18287025548250913,0.02588699232577764,0.08728759803962362,-0.06626971357954214,0.01445178001536077,0.0034729977432835595,0.09644621760864258,0.01471450084547696,0.023183127995174507,0.15522350772040217,0.017813980319789622,-999.0,-0.20355692429284128,0.01908071900040791,0.011429060157811907,0.06190628242863039,0.04678314988615053,-999.0,0.08214573169077141,0.011666235456536628,0.022882561850477934,0.08821090155532663,0.010216971344830492,-999.0,0.22481160944161638,0.018575335677574915,0.02810293057455493
HD68312,0.37110162634531957,0.022615740411575696,-999.0,0.12392215205564583,0.02186946677879884,-999.0,0.14479973782697464,0.01924852701035185,-999.0,0.017967522946054408,0.009621051815507623,0.01608037096001285,0.19401801229001553,0.039064365852718386,-999.0,0.1114882450089158,0.008633976105823966,0.017412508788909122,0.1770322013571888,0.012308140288038023,0.018465543856112782,0.13733758619188163,0.006565643861399512,0.02333253614853581,0.03784094055855253,0.015066739048328077,-999.0,0.14786234984733973,0.006235017355778031,0.010140124099795342,-0.08883849619929624,0.014068545353734262,-999.0,-0.15686128332399246,0.002498734774057052,0.025866744689087354,-0.139365342814806,0.04143441756893648,-999.0,-0.18234976331935687,0.029086049124969267,0.006470529745872764,0.3526309957927858,0.020060628086747672,0.044425892158420105,0.11137409467459097,0.025005833936588857,0.0400051174006231,0.1548839536389869,0.013690139246857804,0.016772192537803314,0.31024248589946957,0.013565264395781679,0.014383859247850383,0.3024380774397027,0.0164483300460399,-999.0,0.2499513995446374,0.01971394833654081,0.005024322128222625,0.11547027730274056,0.044416113453458736,-999.0,0.41011300080724256,0.01190067765671015,0.011985437859278468,0.3035463100092466,0.010844816828803528,0.020436319310494083,0.2249024472341371,0.020812190056552955,0.0216707514759346
HD78050,-0.125489334379711,0.029665438317907803,-999.0,0.24666861971140142,0.023225284358271293,-999.0,0.1838643110674858,0.022457207104227404,-999.0,0.13509530092997793,0.01565336889971724,0.07707036996375238,0.25294038928835727,0.049429978550894205,-999.0,0.3163591094051312,0.008671735542818125,0.021960424358473066,0.15887373598525523,0.01841033613944988,-999.0,0.3648743545786517,0.010008317858066796,0.139509935720874,0.22798047754493256,0.024890175710774246,-999.0,0.30837296933800895,0.007283516890524958,0.18871612249750674,-0.10531239603358022,0.0187594868326629,-999.0,-0.9579221732280012,0.0036749361162381855,1.1814480712457744,-0.15523328311558648,0.0486645934375489,-999.0,-0.11912323286212442,0.029900559092526778,0.03698412462139495,0.22376430088233232,0.027015667859595294,-999.0,-0.03238440505657175,0.027969817906073183,0.17881827347373314,-0.026657648292890468,0.013599406525560982,-999.0,0.4636537779958077,0.018805496848516415,0.03678046837208099,0.7020718240764795,0.042308431967418486,-999.0,-0.11567510356249877,0.04202611076909654,0.009726467974494613,0.018133566774287804,0.04189642362190657,-999.0,0.2626971573717904,0.013837905042071144,0.04258808510616724,0.3022123472421101,0.014333540988459088,-999.0,0.6354489355654542,0.016677336201413984,0.0056561153502458494
HD79091,0.25016860346291736,0.022571355675196414,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3541413512116269,0.019104960952900468,-999.0,0.10369161261228887,0.009483304391786237,0.02098379225995839,0.15720727352347447,0.02834959887474017,-999.0,0.156119058008663,0.008653675960434447,0.02179576135272402,0.21360295030341625,0.012250581069487015,0.04986296723140686,0.228079138834409,0.006589591365443123,0.03941292728770554,0.09884813332373277,0.01516985869418539,-999.0,0.17125406467292792,0.006208033336084841,0.02025876927031306,-0.058334162796935374,0.013938166818388619,-999.0,-0.4041820176106121,0.0024999895853504155,0.03535569377174421,-0.1185493961277615,0.04167745425025172,-999.0,-0.06959389543813779,0.028784668849178654,0.017775611733560473,0.07032379880044165,0.02023487677103088,0.03004198436807687,-0.11397620360340999,0.024865962397764632,0.06076191543899771,-0.06255119618684368,0.013641243389133542,0.014113731297131766,0.09562215151644082,0.01338910529918963,0.05359920191526301,0.11674367957460063,0.016426340093744708,-999.0,-0.16166611325931252,0.01974315214601688,0.014269100958208603,0.059307101966197706,0.04405641533755249,-999.0,0.10141823987437171,0.011804138145261928,0.03152101395549245,0.09424995065864827,0.010872934158932751,-999.0,0.19801427423616103,0.021031385291742793,0.0029159257004880423
HD81101,0.3664055159760794,0.01937028675823197,-999.0,0.23510299942650847,0.017632028573079068,-999.0,0.29408902629439504,0.0188845530675466,-999.0,0.08526192756917916,0.008005970816583137,0.018025044733701808,0.25886670491539066,0.03101700969958408,-999.0,0.13310444220361176,0.008943411070592206,0.007307693714918448,0.17531040411386323,0.012239291850903439,0.050010820734253926,0.17460165886269943,0.007289691747046853,0.044631251329608754,0.0527489764391772,0.016443871182382528,-999.0,0.19498759696896473,0.00612962320032433,0.020415411286250493,-0.09660678200346828,0.01441741222380776,-999.0,-0.5018366706602512,0.002863237091661708,0.0354422377249595,-0.1411875200350453,0.04133211916564776,-999.0,-0.08495103068150506,0.01976489568919285,0.023715475955058168,0.22292565968921318,0.022366381112503532,-999.0,-0.05205079821771824,0.02311421425988358,0.09711106147278768,-0.01384603712856125,0.012963598173185304,0.017501239808920765,0.1793920823848344,0.01009555260163929,0.01957738094344357,0.10461566815291812,0.017168048077986327,-999.0,0.03046842295717589,0.019088423874359325,0.031231896705430473,0.038456820722360674,0.037985818911633745,-999.0,0.24323762982981514,0.011478814176746973,0.01933025733524349,0.1814748256684043,0.01087179603609402,0.01684453447105347,0.20869556741717304,0.02366372276598753,0.0026448914734057
HD8651,0.2962304830385427,0.023821374209063783,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.36424913485199806,0.019975218637475374,-999.0,0.17061821565934632,0.01321085112773286,0.012911473240853732,0.333027138108126,0.04835398902013133,-999.0,0.11825077808705213,0.008276851462028712,0.015985691883629926,0.15378332405740747,0.015210638265394937,0.061329806470414326,0.2288623671667872,0.00792746133218005,0.04517152186848318,0.1095393846508983,0.0186640481576521,-999.0,0.1430709431215401,0.006772579800073184,0.02003901580544554,-0.10192771287730484,0.017261629384704893,-999.0,-0.37247234241522764,0.0028799702816940677,0.03748027861585264,-0.07701893064204524,0.038497690744030255,-999.0,0.02019722908114055,0.030819271356530894,0.022405883532427003,-0.19251474335576446,0.03141976950760483,-999.0,-0.1973605215098701,0.026793923907028974,0.085120488528345,-0.21733839995615117,0.01871519488628056,0.013063258315687498,-0.001223620985843013,0.015810075755122,0.005609051399300499,0.08614134665864337,0.02525768392111875,-999.0,-0.1242855071992881,0.025507694207648826,0.016169771252982468,-0.19636359375368717,0.0568230745919573,-999.0,0.08949860633954705,0.012386491184778695,0.009932399035640097,0.044250970775773224,0.01121854320661268,-999.0,0.2781281507123568,0.016818450929300743,0.037303010132808956
HD8733,0.14653718377914177,0.016226913750859436,-999.0,0.1628385545592142,0.011276549403676905,-999.0,0.1218878091205074,0.011288170915305696,-999.0,0.014246017578770573,0.007170290570886292,0.010030264320461562,0.15720727352347447,0.02834959887474017,-999.0,0.06475060394204399,0.006172324418273469,0.010437369640602753,0.14650276697341658,0.009139329663657943,0.013664662645066277,0.100180527590532,0.006070716938912673,0.019795186166573955,0.06907170991322979,0.017543958548984617,-999.0,0.09773611408474969,0.005206320604932959,0.01367786794588393,-0.0743661710229054,0.010805915319669719,-999.0,-0.09609458930614083,0.0024450018636548287,0.020214841592153424,-0.07892324064563978,0.02782917124406976,-999.0,-0.13829198643896,0.010917309130545852,0.0190854347569982,0.3284410353875839,0.02251621983966753,0.05731260078668443,0.1165580758253214,0.01621301681112549,0.03996109505659106,0.05053853024548986,0.012322719293318705,0.00770403988001701,0.26269177462797433,0.006446421855886061,0.005822033285518308,0.18113114520028278,0.02040307545987419,-999.0,0.20263903802996885,0.010002005076985253,0.026761475841550933,-0.023859845302533447,0.019109061141533486,-999.0,0.23889321918716136,0.011194488575841157,0.017229307785441433,0.1335574332381349,0.007975525111340122,0.028665929598741376,0.10508160251969595,0.015303809767847282,0.006466834542124704
HD8763,0.3014204885913036,0.031951454196619725,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.273746968488753,0.02716177447852693,-999.0,0.08857953914988373,0.013343496537083362,0.024463233693999917,0.15720727352347447,0.02834959887474017,-999.0,0.04228177443383242,0.010423011824288399,0.019317420112361074,0.08097723206907376,0.019392706300882374,0.0921219699072656,0.08720838864687301,0.01126175927275759,0.06367814838917299,0.036858159756921915,0.03956001699565872,-999.0,0.04471889202465742,0.0070991731030632405,0.02732337808081636,-0.09952451696971304,0.036051885225314724,-999.0,-0.16385563387574548,0.005618343545376649,0.033174256565929226,-0.06640684783872347,0.06771737830760326,-999.0,-0.14996915494812504,0.02645946873175908,0.042905247694370194,0.07902158842606281,0.056749033246446985,0.045853287805441525,-0.03249086058327538,0.026209341162970974,0.04431647942396332,-0.1491994088167657,0.03427188762588784,0.01164354783408537,0.06988658719921487,0.018655957197307352,0.015828365736170847,0.11435527067892876,0.05843513727648526,-999.0,0.05420837300586713,0.04690615975568709,0.016714506515744285,-0.17307498038452446,0.09597203201317979,-999.0,0.1158988505529488,0.02218080820480682,0.013111275493364234,0.048566098824790696,0.021516271835445987,0.01765552304082567,0.1520252090532288,0.024198751788671036,0.010857824762341484
HD88399,0.37477947747446483,0.03160068878042809,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3299269885115477,0.027725294528978803,-999.0,0.019795995504628038,0.018627342291792182,0.016775933783820026,0.15720727352347447,0.02834959887474017,-999.0,0.10095312559649464,0.010366163162150482,0.027855088577512604,0.257823570091799,0.021650680752089622,0.0677196365820129,0.16378376400040495,0.012013928339066428,0.27460604158041535,0.02977720455740962,0.03063767214304802,-999.0,0.24572457928860117,0.008037932017102976,0.05935101702145483,-0.10231325928722224,0.02304068350300374,-999.0,0.1910201472355506,0.004667208906819275,0.09269043943486407,0.024924447182607112,0.06285639009534995,-999.0,-0.09699632214461285,0.02919098948077459,0.13290619860125,0.006395214323143841,0.05850961209152216,0.1308546873493066,-0.12540067693267565,0.02792183250937672,0.1792608901041798,-0.07052886056519969,0.038139090259189164,0.05491515911136132,-0.3242268211139716,0.0191734467594304,0.13806105304267546,0.10133783058578172,0.05827256064426538,-999.0,-0.18602790995771856,0.05475034239128064,0.1356469272276689,0.19440188306377526,0.084187649972776,-999.0,-0.20183832913193794,0.016570198914949385,0.12554554268179294,-0.0445767306164519,0.017264628116929942,0.07946064127484825,-0.01093280166844722,0.019519139885272343,0.007743658534189582
HD90125,0.25412515344620046,0.029858950024410916,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.3165282646462797,0.02262858894793248,-999.0,0.07232526750836699,0.015739388847410055,0.006330889552457903,0.15720727352347447,0.02834959887474017,-999.0,0.1363565375515553,0.008702392398152143,0.01656473696084829,0.17516058012898184,0.018505751142640622,0.04288601566223276,0.19840896389560034,0.010083313215965855,0.05894583519046248,0.06287749178636004,0.025078917321593123,-999.0,0.1654308308244351,0.0073049497648886245,0.01113893208969451,-0.07538863215107783,0.01882008910454598,-999.0,-0.4382855936026685,0.0037097121070229855,0.030933346487931355,-0.1273030414029067,0.04913250415169925,-999.0,-0.06760626432675493,0.029836075905153123,0.020757145432176133,0.06925469122878089,0.04771955791795103,0.03829710533145694,-0.1056227906376695,0.028003267331531353,0.08198090419057327,-0.07687507466616716,0.030206242811362388,0.020081697631244268,0.0624188768272097,0.01885532162992133,0.04368612055120412,0.12671876640349977,0.042895169471139874,-999.0,-0.1743550674127835,0.04255565879987023,0.0016195045005220482,0.30787794651659317,0.07580120409541113,-999.0,0.07963219669644472,0.013889118408641293,0.03199477592936765,0.07606344557885036,0.014435018667191482,-999.0,0.16998925840208315,0.01669744969052179,0.02088312941192208
HD9362,0.3415176258425261,0.016691901670662933,-999.0,0.28348179986553207,0.011263584401999942,-999.0,0.3127388032504665,0.011887398333871797,-999.0,0.09428311288923762,0.007479223412503942,0.037023735035001504,0.23846598665892516,0.020003506088072515,-999.0,0.12335543438858579,0.00679717606859116,0.005435693458751618,0.20752130908100447,0.009931899468666615,0.06307587074383134,0.17963987436612383,0.006502551534477362,0.037658723151530585,0.08721350991950083,0.01847386824322256,-999.0,0.17537846363163512,0.005505611873049798,0.007905334188292484,-0.09115457383356484,0.011823806700463608,-999.0,-0.4386866215091969,0.002698510421944327,0.017982746594475133,-0.11327016581516225,0.030376334060930033,-999.0,-0.07112715940416187,0.01136559730519023,0.01916628405591907,0.14437639428856744,0.024710638084694935,-999.0,-0.0408282994777259,0.01737413396425827,0.07116080001248595,-0.056429819739372666,0.012606127541131886,0.012265593809271272,0.13591396687247426,0.006693297536207541,0.02193797453874187,0.12322852192089351,0.020947493992056948,-999.0,0.00339113050257997,0.010801127337277994,0.01706724842503224,-0.13424219907953527,0.020324394878093604,-999.0,0.16798130760734353,0.01193174132702128,0.01383906937813752,0.10840031127106944,0.008757799691845222,0.011800092565841885,0.2036376150233311,0.016986823183478647,0.01106657424060098
HD94386,0.19340004501595356,0.01767956057572623,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.35068322724779294,0.015610307138220765,-999.0,0.04585884541523502,0.007716212208346621,0.011562457710829439,0.15720727352347447,0.02834959887474017,-999.0,0.07504545727208546,0.008557380703770922,0.02488361417601165,0.21240198199324764,0.011498825956834133,0.07431141436511011,0.1969570928939727,0.007686207444952379,0.22239831383358902,0.0743870045536669,0.01900429397265446,-999.0,0.1697442590150275,0.006041519897633749,0.05705680438276707,-0.1197769634248603,0.012806100155259669,-999.0,0.044606629199388154,0.0032100160169947984,0.05381915465570668,-0.0711322570146434,0.037295191236014956,-999.0,-0.068832980854412,0.012513312067828384,0.11907905176098788,-0.017665023057583412,0.027788306368456427,0.11459183529401373,-0.19752342151719998,0.020106582162284416,0.12696993238422777,-0.15247103685585248,0.013490022457846295,0.028147842525286744,-0.16874972525544205,0.00726636513274924,0.11980264952616765,0.11868354403111905,0.021650683463694073,-999.0,-0.1566317675440681,0.013892025304186144,0.09787422646160525,0.04731402003601684,0.022947710515001895,-999.0,-0.05367868681000516,0.013592100525564399,0.06802542886691905,0.03566150702470214,0.010254126040740367,0.039593807515862445,0.11356139346357244,0.021955932341020355,0.019242757179600445
HD97605,0.17278623203072818,0.02259893311319255,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2521106795127106,0.01919412772855868,-999.0,0.024590318754761906,0.00956925550270142,0.011476380395622324,0.15720727352347447,0.02834959887474017,-999.0,0.04711274521459709,0.008641485677044923,0.029937106335383917,0.1655265299001228,0.012286570966557638,0.06893497104978735,0.12492098010042685,0.006574884704320367,0.0928157613286452,0.04812848792433298,0.015105846217120857,-999.0,0.10161479303776066,0.006225377665156408,0.04286259426297233,-0.11313636387017491,0.014019148730464202,-999.0,-0.056278094220062566,0.0024993548291393623,0.0441958401085411,-0.10030091042918622,0.0415265435433351,-999.0,-0.13292990182448172,0.028972201115230467,0.032832054138235735,0.024979963798952218,0.020126690276894323,0.09534842442289498,-0.043062557243309735,0.024953212910708924,0.08622587253177731,-0.1401956412920199,0.013671784815749339,0.028076753900173175,-0.07763230606509021,0.013498666141655654,0.07871792015900934,0.0926851901570903,0.016441258585527294,-999.0,-0.12554564582789576,0.019725163004604744,0.053315750572490626,-0.09770370334953528,0.04427978458690403,-999.0,-0.006459920478680353,0.011865523767969455,0.05534784345808956,0.036554477371802854,0.010855883594653712,0.013751690544007628,0.0850774697618844,0.020895320152317636,0.012507523011055142
HD_52483,0.3268000074282972,0.023968118241580405,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.4533400608307946,0.022184522774734542,-999.0,0.014781912041011452,0.005564249141341649,0.09298517164781016,0.7911629385497841,0.02840873629803446,-999.0,0.1100132604559378,0.006672364234517244,0.11814071053808453,0.3448154373671643,0.012596501700691964,0.07170837990867725,0.29813198359625576,0.005600282155875882,0.20954211996145367,0.08036464453571904,0.036051029707125926,-999.0,0.41975952384719406,0.0038547653544044242,0.051459913236716434,-0.10213977576493191,0.029999775527036473,-999.0,-0.14594306187123132,0.004393732697676674,0.2392626939832141,-0.053829230776999054,0.05587756592936611,-999.0,-0.023555454005254134,0.009153906643332849,0.3632476727518503,0.1809287997167234,0.03347361270372612,-999.0,0.17712628803547065,0.015019211875742015,0.10027448529855414,0.34679547311061665,0.013599406525560982,0.09703833852556702,0.2290864874421702,0.01606954717788986,0.1804759723146769,0.19407491613036776,0.033165653779819185,0.09969611036747093,0.29672691225925274,0.00871623914038116,0.3123271167761943,0.27822260979026103,0.06937497905055993,-999.0,0.410140496124061,0.028142069550265967,0.2161923498447216,0.08616275232890216,0.01594098856902187,0.04779691818799525,0.17808885796231377,0.024336318241712143,0.0363185382325175
HIP-64920,0.4337276749463683,0.017497677536097656,-999.0,0.5695484130787601,0.012279536076479738,-999.0,0.5846862859835976,0.015012812083222679,-999.0,0.23402551561939275,0.007703537124923547,0.01998307569021883,0.48541355732924174,0.021665113016695114,-999.0,0.32879080919483883,0.008322441178942746,0.008972730748961048,0.30147385339046373,0.011321889940011452,0.0614624940356157,0.43876844476674304,0.007547463818624607,0.058111540530731885,0.22550628965495179,0.019089031415852702,-999.0,0.33772544364797896,0.0059769407583303924,0.020960327740385747,-0.04749955495752367,0.012638291557511257,-999.0,-0.6536046531656439,0.0031479085506270293,0.04286599576217105,-0.08059822214262446,0.0362567888876993,-999.0,0.07865179204375866,0.012264358638750686,0.05818295782269983,0.25538256045892677,0.027482156441538456,-999.0,-0.10885404413397319,0.01953902284226644,0.13273387736308323,0.0801014369697991,0.013323351728442774,0.01491294862761905,0.1896843913275177,0.0071632737640727594,0.008790834068928968,0.4181401152934736,0.021641296029934302,-999.0,-0.40330912511921463,0.013219732283464144,0.01673156604467957,0.05203939175097361,0.022529572542168332,-999.0,-0.07762814743724172,0.013347671630898932,0.01089739084134883,0.024605888869089654,0.010007226782669548,-999.0,0.33828409032786,0.021273205528990164,0.05601878467347754
HIP13684,0.37934337183582795,0.022685548988727485,-999.0,0.12037546389602234,0.00421634018144383,-999.0,0.13716275362067804,0.022156543649533914,-999.0,-0.02048979479513169,0.005022028431450164,0.008254291082708773,0.1816300732264487,0.0281720832695878,-999.0,0.08545861401380517,0.006519433375015928,0.020449778109765938,0.14431792825339032,0.012394837518638764,0.0421491175866584,0.11891705826122373,0.0054484839135858125,0.03478179101291144,0.027659809049571715,0.035703281466269866,-999.0,0.1397089133538017,0.0037059725178943416,0.019261756970892482,-0.08191535226937535,0.02815113035969133,-999.0,-0.11233572720255719,0.004319246803269997,0.03154720802475396,-0.12767742353160866,0.054943801053234265,-999.0,-0.16675512782367224,0.008874264964133679,0.01411545243126551,0.33636906099787023,0.03279251396055646,0.013878686344095004,0.06359723919129326,0.01461957592842597,0.019787398542377068,0.09775247719164759,0.01336744943975892,0.017300930240250263,0.26300944698831297,0.015867358894515817,0.003526343276551047,0.2725317458975894,0.032443987318903404,-999.0,0.18242045653323605,0.00842798228121247,0.010047835190284932,0.04902583148252898,0.06873102515590913,-999.0,0.29696979160647696,0.027631781677324108,0.0009935015664362112,0.19299080881163883,0.01572635617349917,0.0012529400269845198,0.11692048047699566,0.023842598917821842,0.009667221212872945
HIP14838,0.2928643234464149,0.032407917718161906,-999.0,0.16252881335038527,0.01562789224098202,-999.0,0.15738855446494515,0.027411165977586496,-999.0,0.047390842899030616,0.013983980582007841,0.005976305171384125,0.15720727352347447,0.02834959887474017,-999.0,0.03761682407429201,0.01063210788436628,0.015567565301541143,0.042653155109416,0.01996513674708688,0.05797341081624612,0.04128864846726776,0.011508362235708905,0.02937384703396466,0.022112784993562146,0.03916946826276707,-999.0,0.02395996296104785,0.00733681519556455,0.01670124271929573,-0.1019844549168413,0.03593233759019632,-999.0,-0.0226100531551042,0.005615504801139941,0.03647172905492684,-0.05168915176806746,0.06760195942708053,-999.0,-0.19228752128353577,0.0275452208770138,0.04702922513751513,0.20557231503920664,0.05858480054089695,0.06259434724542896,0.05844205529309526,0.026346266658097476,0.07012411944416046,-0.08419570333163354,0.03575008568711304,0.009676744758259517,0.18997752975920665,0.01850220294528581,0.019688917747242518,0.08322331207665332,0.06006318634186,-999.0,0.08253425226463677,0.049844420392895265,0.023780886908312857,0.005071885328041675,0.09477608418904901,-999.0,0.18388766796590097,0.022299287542893186,0.003537881938539378,0.07192043857614173,0.021238651424730103,0.02796827504021944,0.12844774423195449,0.023750695711916472,0.021849660584392208
HIP19641,0.2834297796092595,0.02492542112593022,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22018560780793683,0.02377046074611559,-999.0,0.06894024921163286,0.008477371382102444,0.012332938257938535,0.15720727352347447,0.02834959887474017,-999.0,0.060240975435294844,0.008153410966134747,0.018109306789808752,0.1003817473732069,0.01515392855277329,0.07327148128282097,0.08377666306975959,0.007798309569007225,0.03625374128001988,0.08195349608604616,0.03934354271874644,-999.0,0.04177711061340413,0.004822179975905272,0.028119977629382974,-0.10974849699719627,0.03197755453426178,-999.0,-0.08702660628590905,0.004949629555332593,0.03703302643322551,-0.09391493808846121,0.06089119945162238,-999.0,-0.20790269983825466,0.014583680021320045,0.05860933141575355,0.2166977704828254,0.03896226514669271,0.03991742857329801,0.07213077779617616,0.020163282620727693,0.03825356314813128,-0.08570653155953714,0.01940786422902944,0.0017194606801209749,0.19800822037038543,0.017429157457977747,0.004817861316218067,0.09645544677965276,0.04069874924332049,-999.0,0.14151987124342583,0.019666747273871146,0.029090329925631264,-0.08026038148805206,0.08141913363607918,-999.0,0.22458994818933303,0.02474067890617652,0.006943186805919335,0.08186812407609198,0.01752354363296199,0.03981054928839389,0.12769246111604388,0.025898757919070065,0.01703977172972633
HIP20226,0.33295372629531805,0.028317707425974968,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.4331989462428847,0.024882216886451477,-999.0,0.17454610868824494,0.010091367108012287,0.03561133519690758,0.3206102996626533,0.03144447817251922,-999.0,0.17213498980848624,0.009081619379021516,0.009266252712393784,0.19482749343125427,0.01682049939663242,0.09029268126262793,0.30195385396117225,0.00915057298483719,0.06103392449188286,0.16689437132996432,0.04107439427073787,-999.0,0.22057124432117076,0.00546830652477874,0.009017168118265615,-0.10937939126522422,0.035860288709669,-999.0,-0.6955622053262537,0.005254856549440621,0.024808995579711446,-0.10319639025594973,0.06447616034586334,-999.0,0.07699522132304495,0.018771396287506164,0.0378245090052863,0.22376430088233232,0.027015667859595294,-999.0,-0.18132383808102592,0.022826089466950503,0.11729777283315489,-0.11088510726679976,0.024336014025890532,0.02565054855984137,0.11371506581013646,0.018086165618037057,0.0021677399240992434,0.19933677698661179,0.04691352788750264,-999.0,-0.19706032217623218,0.02898698867171435,0.0028161333439125913,0.06267438501125533,0.09086901918422288,-999.0,0.08016434739560094,0.021890961369223878,0.0252594410127968,0.04531439172814011,0.018537234818480203,-999.0,0.28479423896452183,0.025887833870388715,-999.0
HIP28485,0.4996813522376854,0.0179502649164743,-999.0,0.10766157624240974,0.013767480867813164,-999.0,0.10858367866303736,0.01691491650934326,-999.0,-0.014553354473295303,0.007746104320362762,0.010598730329658744,0.0357402938023256,0.02441367403419262,-999.0,0.06244584894370961,0.00917188766338404,0.024909758048158072,0.16211367727855402,0.012023135057550966,0.08146619774731281,0.11328574525093038,0.00802360866275771,0.07960996558490119,-0.03174548848093614,0.017950696161660857,-999.0,0.12492975119637972,0.006250288985119459,0.027388197069958695,-0.10121346128207306,0.013557202960731565,-999.0,-0.08712595541181614,0.003341574691950536,0.03319015018646877,-0.10523096912570792,0.03894483557553488,-999.0,-0.22338115316456011,0.01285864673731281,0.03701605800037516,0.430443535616574,0.02574852509609839,-999.0,0.0854498719400674,0.02165388406667215,0.029561129374599746,0.07601432152600582,0.013759996263034,0.005321040317687134,0.28652801564320574,0.007595327858666562,0.016643566894136347,0.2991150706122262,0.021343762036723824,-999.0,0.3193723253564975,0.015398889113057453,0.009019045222328964,0.37500714911188415,0.02538802996590685,-999.0,0.36651004303885115,0.013697411949268445,0.01898731397150929,0.20854457151332476,0.0105439501256825,0.023372841325309257,0.06537228929499869,0.024292590841058996,0.04766845300844508
HIP29526,0.3660605399232202,0.019947283673513085,-999.0,0.14772135019871457,0.018447251814615685,-999.0,0.15148794672115196,0.01883589320398424,-999.0,0.04128262102940617,0.008045964881580991,0.006127691204545991,0.16036731481970556,0.03228083087162461,-999.0,0.03577374355351877,0.008894339103352304,0.009661200121888295,0.09241012852435382,0.012150914441897977,0.0506854770741512,0.03498036363756361,0.007120826520950275,0.03508477972499173,0.016669084296104808,0.016264986344657423,-999.0,0.031072606646889718,0.006082150227832862,0.019213542341721238,-0.09885769050187121,0.014382228428298376,-999.0,0.0002348600827930536,0.0027829862207426415,0.02436613439480044,-0.0849432865581734,0.042142863346998044,-999.0,-0.16256561804122222,0.021251412808489304,0.04406569229119203,0.17036302122122532,0.022221270564590903,0.09884397781075432,0.04739148096771566,0.023504490075111677,0.06954352739249411,-0.08710722902230306,0.013067064850473648,0.014384102093605616,0.13795489467433186,0.010592378723059107,0.02052510768506082,0.01845378970504563,0.016696294164673067,-999.0,0.028462690997749868,0.019315867009007264,0.020735889105338218,-0.044261496547690404,0.03905541515861896,-999.0,0.11895647248209881,0.011318336545291992,0.009830006579803097,0.07890436292676854,0.010865672887070112,0.009633127757459767,0.07530482275439367,0.02329028044490001,0.005237758879456225
HIP29575,0.29676644395213814,0.01770112706365824,-999.0,0.12969579309077467,0.012936712537307889,-999.0,0.1634345322353296,0.015681240531076127,-999.0,-0.00803437683707997,0.00771761113904528,0.017696280432427224,0.20550418517103453,0.022889888558484575,-999.0,0.09458935318001538,0.008584381825424573,0.009298940278518806,0.15215760753116314,0.011519696345921692,0.0060733015878753,0.13672750978219134,0.007702142813514392,0.023388220114635656,0.025894581358904323,0.018994216787362996,-999.0,0.13892801662875928,0.006049037298499546,0.012476285222318143,-0.08350844653935041,0.012825979946231539,-999.0,-0.16892145179229978,0.0032171870493894364,0.018463923926699967,-0.14254043356939483,0.03741849550322142,-999.0,-0.22887145137949574,0.012542468529618805,0.021692592769206816,0.2912367993186856,0.027824532250924953,0.026277114032329713,0.08796712926954797,0.020173307412458985,0.05139131696205074,0.1008154949559997,0.013509676892963325,0.011043132457404738,0.2880360504444603,0.007278303721251693,0.006242743633707748,0.235541131651405,0.02165154417771125,-999.0,0.21348996849992316,0.013971536020496177,0.009038948585390921,-0.05529869061702797,0.022997339902048334,-999.0,0.3606429581257863,0.01362073481197632,0.013085043630166897,0.23511870196683532,0.01028296721796812,0.013220691927225803,0.14336601096340812,0.022036404260504062,0.0025036169840427225
HIP5364,0.2698090271389077,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17808888296614256,0.011288170915305696,-999.0,0.04155153767560123,0.007170290570886292,0.004503139540716174,0.34875938516162924,0.020219523319630422,-999.0,0.02898995650246829,0.006172324418273469,0.031309292878588274,0.04344814124409452,0.009139329663657943,0.09177971559589666,0.06410302042648705,0.006070716938912673,0.15336503804647625,0.020912696296469593,0.017543958548984617,-999.0,0.06616003148010452,0.005206320604932959,0.054378024925140836,-0.11142302657654816,0.010805915319669719,-999.0,0.001387075574643501,0.0024450018636548287,0.06004656386877494,-0.051264380234141524,0.02782917124406976,-999.0,-0.24899745935391088,0.010917309130545852,0.08932867181167134,0.09584320964244591,0.02251621983966753,0.0797876547014884,0.024075051286303745,0.01621301681112549,0.11798951892842352,-0.09591441889630203,0.012322719293318705,0.007068974578524775,0.03033640582795734,0.006446421855886061,0.04814529566743655,0.11698767237199022,0.02040307545987419,-999.0,0.08172170248959348,0.010002005076985253,0.08299307536226697,-0.023663815287675402,0.019109061141533486,-999.0,0.06952705387815843,0.011194488575841157,0.03342592291917371,0.04461248561364446,0.007975525111340122,0.014221683125902551,0.08240186201479949,0.015303809767847282,0.02185386710939089
HIP54769,0.3497878789887261,0.032112300193121786,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.28389504502890806,0.028061665565275354,-999.0,0.09340092827905955,0.01824450199005197,0.0667853827661156,0.15720727352347447,0.02834959887474017,-999.0,0.0917063274026575,0.010884896629666473,0.04454296238359817,0.10975434225416375,0.021653412493795023,0.1269990632325615,0.15303079427892857,0.012247930635484896,0.1587654621755206,0.060162306791145204,0.03165648026211004,-999.0,0.04760664164729965,0.007779752511817207,0.045104352641441754,-0.11431813169275906,0.0262745252509108,-999.0,-0.3862653907508997,0.004981295481784828,0.046871976965267514,-0.1436393384728467,0.06549395878189827,-999.0,-0.2765302966776514,0.028621826722381415,0.042096570432740024,0.12084957881604391,0.06145669753629004,0.0676593296597478,0.05748207338088879,0.02720771472089952,0.022432219631992094,-0.023655679770445526,0.038060792278933685,0.008569790078717394,0.14304394555050925,0.01886073672783067,0.07508904789309631,0.21164216264412317,0.06181755344848602,-999.0,0.30223402642125735,0.054157589526114554,0.03849770854165241,0.026523732846122305,0.08675952694085445,-999.0,0.30189502984007865,0.01790643706306,0.03415664504448614,0.18931416224129605,0.0181773723396166,0.02192573902001349,0.1790138878834749,0.021873249657116428,0.003739039547236575
HIP63242,0.377249154064334,0.02249437018784514,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.4304501029856429,0.019459839228220265,-999.0,0.25382569579761405,0.010781883813756448,0.013457443777213892,0.3622750501369584,0.04196681777688505,-999.0,0.1502867040404277,0.008400734984508926,0.025132183565422194,0.23252478088646014,0.012846550931986308,0.08814744091704056,0.29932436434169335,0.006546741439259423,0.04356514363666867,0.14882961414755547,0.014575165892833274,-999.0,0.2059758095508199,0.006376811943432978,0.02324397320320962,-0.09520789254532469,0.015300349837187689,-999.0,-0.4977799538212583,0.0025232695181293223,0.06673798537178845,-0.06100801756508967,0.03945653412445147,-999.0,0.14034471860921946,0.030627967124181723,0.06283584751183134,0.22376430088233232,0.027015667859595294,-999.0,-0.21078893549940142,0.025692784806664985,0.09052274441550175,-0.1937947068602109,0.013932205933822654,0.013452658962045422,0.0451613056813992,0.014480719982391376,0.01827075598185046,0.2818840061546307,0.017302389002441965,-999.0,-0.22979353379971829,0.01936257904928634,0.014599791090582459,0.0023542370897423615,0.04575227892133456,-999.0,0.0077273407151375595,0.011769017595156155,0.03750782234604341,0.020787957399603818,0.010318168851933608,-999.0,0.3218733032418304,0.019077163038523033,0.03451558147542155
HIP80242B,0.31121185061623863,0.022288309343529964,-999.0,0.11901222361877485,0.02323668052140553,-999.0,0.17607194898712042,0.01931717891330661,-999.0,0.033463219073314995,0.011282544639515099,0.028982329345749066,0.10214775510789813,0.04289322424119325,-999.0,0.029582278299395328,0.008263274500607216,0.02730495879933835,0.12110152881606805,0.012994773509431696,0.03579654683810297,0.09249878059064129,0.0065734636059136264,0.06797458527498229,0.00946922799330678,0.01458818818314672,-999.0,0.07631178750968814,0.006463591267477337,0.02735987382177391,-0.08152471311079375,0.015893308624108968,-999.0,-0.01814109701092874,0.0025397048222965527,0.028799224355678322,-0.0972555696248086,0.038387320175820694,-999.0,-0.24814045873707818,0.030805318793821715,0.08470517945995643,0.2925315856675097,0.02032881126854933,0.050624773462068146,0.1272403497288136,0.025965062203471095,0.056488185715294126,0.010816282988063072,0.014782008224137944,0.0033872960727001308,0.24400325874432716,0.01479956317951815,0.02315516151468794,0.09131126418693795,0.018008691147534357,-999.0,0.1432814684082621,0.018942589595367435,0.017658369478861694,-0.07667955661168364,0.047436784528302765,-999.0,0.2771496227115939,0.011690316463701373,0.06123412759769121,0.13195443048280206,0.010238419365020474,0.01308517684191321,0.16413346623116415,0.018444479969669213,0.03619036427165144
HR-1654,0.47411554708477366,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.33541347722750614,0.011288170915305696,-999.0,0.043552830854002855,0.007170290570886292,0.10589501662235108,0.15720727352347447,0.02834959887474017,-999.0,0.13144441618964375,0.006172324418273469,0.05489422212181184,0.13662800678971931,0.009139329663657943,0.1560313433455338,0.2732612572169306,0.006070716938912673,0.18253856861690013,-0.029958901293772322,0.017543958548984617,-999.0,0.2558391681876193,0.005206320604932959,0.08008740141555033,-0.1287051569012544,0.010805915319669719,-999.0,-0.2904714762361106,0.0024450018636548287,0.18531803395699561,-0.11971024074297854,0.02782917124406976,-999.0,-0.2935749625739167,0.010917309130545852,0.12300518699859388,0.16728999795310434,0.02251621983966753,0.08351353686600277,-0.030995925097218824,0.01621301681112549,0.10444739826136379,0.22449380556188137,0.012322719293318705,0.04565977027738633,0.09229690180645575,0.006446421855886061,0.12862668362868043,0.23670823754318254,0.02040307545987419,0.005201701216869525,0.5301911420235184,0.010002005076985253,0.30316834043239876,0.1495393313170993,0.019109061141533486,-999.0,0.27601306349491883,0.011194488575841157,0.1330308025438077,0.007286488010789488,0.007975525111340122,0.027772341548425145,0.0775244262299391,0.015303809767847282,0.0026565868732574827
HR7349,0.3333901951158711,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2547177774904279,0.011288170915305696,-999.0,0.09311678750377089,0.007170290570886292,0.021234368630568965,0.15720727352347447,0.02834959887474017,-999.0,0.06122293587741079,0.006172324418273469,0.02548710396222151,0.1050146368459983,0.009139329663657943,0.09305765944411099,0.10398213201716884,0.006070716938912673,0.03460007866028612,0.06768062618482196,0.017543958548984617,-999.0,0.07919875506176649,0.005206320604932959,0.024341047752578945,-0.10396282918842958,0.010805915319669719,-999.0,-0.2599031937871099,0.0024450018636548287,0.02441173173584487,-0.08124173657831202,0.02782917124406976,-999.0,-0.15082937728228063,0.010917309130545852,0.021315263218713926,0.12394524079322586,0.02251621983966753,0.027805493462716685,0.016058349754264456,0.01621301681112549,0.028086773547242583,-0.10618215451211244,0.012322719293318705,0.012521806579264657,0.1345865399999826,0.006446421855886061,0.03414004074668535,0.08840940082817239,0.02040307545987419,-999.0,0.12921525661428543,0.010002005076985253,0.014160671878835435,-0.08972669421068469,0.019109061141533486,-999.0,0.21108169989867248,0.011194488575841157,0.002077213621540827,0.10089591357312891,0.007975525111340122,0.00553676737452255,0.1489982766021063,0.015303809767847282,0.008310779128238632
HR_3728,0.34612778813513123,0.016226913750859436,-999.0,0.2534614804962795,0.011276549403676905,-999.0,0.2943145934255972,0.011288170915305696,-999.0,0.07576501229841504,0.007170290570886292,0.022182197975143033,0.2593281478079843,0.020219523319630422,-999.0,0.13214811824158013,0.006172324418273469,0.017240581432830436,0.18682945834593823,0.009139329663657943,0.06421375733750762,0.1775383379630443,0.006070716938912673,0.04439351222443833,0.07684991890474158,0.017543958548984617,-999.0,0.19711676547684295,0.005206320604932959,0.021279498197798265,-0.10134206108091726,0.010805915319669719,-999.0,-0.4972094274507872,0.0024450018636548287,0.01876463447058102,-0.12844529724090337,0.02782917124406976,-999.0,-0.09518427080184311,0.010917309130545852,0.020939761804333802,0.21362111390885624,0.02251621983966753,-999.0,-0.05282577216729345,0.01621301681112549,0.09358751340576503,-0.015298365124280844,0.012322719293318705,0.01842715529066297,0.18070787258080023,0.006446421855886061,0.017536016164356464,0.1568512982313075,0.02040307545987419,-999.0,0.059866895239088766,0.010002005076985253,0.02420985677541003,-0.09607520005309866,0.019109061141533486,-999.0,0.25275517205495723,0.011194488575841157,0.016786660237842196,0.18652685857634826,0.007975525111340122,0.014859057505534137,0.22028131702483875,0.015303809767847282,0.01354574324748789
HR_3919,0.29723505453205595,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.31969951640173816,0.011288170915305696,-999.0,0.06206088585269681,0.007170290570886292,0.030416457164171174,0.15720727352347447,0.02834959887474017,-999.0,0.05465980064428897,0.006172324418273469,0.022167471344283665,0.11830130925979143,0.009139329663657943,0.11761386561902498,0.12481347465975186,0.006070716938912673,0.19402015123654445,0.027380762570627992,0.017543958548984617,-999.0,0.09592573685597656,0.005206320604932959,0.05578453226432547,-0.11336012866942541,0.010805915319669719,-999.0,-0.16459876167723847,0.0024450018636548287,0.0628407690822674,-0.08600742883457174,0.02782917124406976,-999.0,-0.14111858840428293,0.010917309130545852,0.05593848635287703,0.010123569742530647,0.02251621983966753,0.08103640334319628,-0.06189446394248278,0.01621301681112549,0.07370029485322437,-0.134427287759399,0.012322719293318705,0.022868109443124205,-0.04882291142990164,0.006446421855886061,0.07455087828426406,0.11261215368385719,0.02040307545987419,-999.0,0.0568532124989924,0.010002005076985253,0.06007056709527757,-0.08323850860991472,0.019109061141533486,-999.0,0.047706020605362554,0.011194488575841157,0.021626319631470464,0.020723706885802037,0.007975525111340122,0.008236142448396586,0.10282385461147009,0.015303809767847282,0.019658631503130075
IC2714No.126,0.5121205147631471,0.03218963964551442,-999.0,0.13143153783383854,0.014486497249922788,-999.0,0.1523629980920319,0.02729196110227884,-999.0,0.04935330802750186,0.013680995931106662,0.012023191365880577,0.033987238174287226,0.04027890006090316,-999.0,0.04513430959356079,0.010534790972675482,0.01598920285230834,0.11423654470083211,0.019692312839999653,0.03360222784435356,0.07946585425912944,0.011392147006615177,0.04563557785875924,-0.00559238184687233,0.039356706837678994,-999.0,0.06939247709887451,0.00722679242388485,0.11645470572572039,-0.1321336770334937,0.03598958090453201,-999.0,-0.16752250607093272,0.005619765499247382,0.04991376968959775,-0.12671947531727307,0.06765720510814542,-999.0,-0.17618230456463124,0.027031499961563687,0.07889619410352676,0.28007562714269524,0.05770811352753284,-999.0,0.1272323847698803,0.026289846179539778,0.0471292084535484,0.013633855336575407,0.03504315666170448,0.0442465496416831,0.2691158061098294,0.018575976661198368,0.022814349863080632,0.19553199252530368,0.05928482785705232,-999.0,0.3445276006714748,0.04843873158602863,0.032459387715267046,0.018133566774287804,0.04189642362190657,-999.0,0.3525531230740174,0.022344345179028693,0.023069641637500294,0.22561091720638127,0.02137781874580973,0.017681393359426034,0.15228387746012836,0.02396539584030656,0.00177628120337478
IC2714No.190,0.4654887281889736,0.024340513660749796,-999.0,0.1218748532554391,0.004919472974711569,-999.0,0.12835249982819563,0.022962586213306935,-999.0,0.03575451119872409,0.007442812692717229,0.019221878698145664,0.15840278046112463,0.02964247840111577,-999.0,0.048735117343323094,0.007524883678035067,0.02245182042496973,0.1090861422286887,0.01401658206357437,0.054390036252241196,0.07355936991464244,0.006877385649919592,0.03531030396839982,0.01687721745200474,0.03790901307373972,-999.0,0.07183838666912491,0.004473776541070563,0.101580226182026,-0.11379151176827942,0.03130876004384154,-999.0,-0.12556010591776787,0.0047305681551847965,0.03588168346025926,-0.09931034101135797,0.05905796566313177,-999.0,-0.14984251026906673,0.012080816499429773,0.026609437606331818,0.28966077702584936,0.036660794404709166,0.026549323979240008,0.12834790792354228,0.018045563983604466,0.025881589588309304,4.6559738927601235e-5,0.016562865410088154,0.016806786946521452,0.2809882519202678,0.01689678748635044,0.012466246885922794,0.17314351246336454,0.037352983074628254,-999.0,0.302749137494855,0.014105904637266764,0.00594020519899352,0.09128793035116875,0.07562317836363477,-999.0,0.35210346729707553,0.02526913478452802,0.05297634931460829,0.19322364210357457,0.016885400045486592,0.015012995060492904,0.12442031487053623,0.02552863303270436,0.012428491309952744
IC2714No121,0.49578640254342415,0.028251362646856557,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.13099948233419537,0.02484556825711857,-999.0,0.06852202758274911,0.010032037795917862,0.018453679850711946,0.15720727352347447,0.02834959887474017,-999.0,0.007694138131406861,0.009049416451834798,0.02719806316432265,0.016226862214745535,0.016762236808266984,0.1050213337956114,0.029793382176135086,0.009101251835124778,0.031055497514396593,0.03619220649431382,0.04102478538083449,-999.0,-0.01710915055578493,0.0054418023941979615,0.06562553010253414,-0.14255588590057316,0.03584281936115859,-999.0,-0.13117476542135348,0.005245154513942662,0.04978963345753845,-0.10915200369371109,0.06432661302775045,-999.0,-0.19756961021802072,0.018608451145799884,0.07060656556320552,0.18116952650913518,0.043227572051424086,0.019958945391267108,0.12908021448300921,0.022742326109403372,0.031338994315624855,-0.06791078131445097,0.024143360693989133,0.01738051581212498,0.22607745163358478,0.018066538446254332,0.029855274706415993,0.11341652143488984,0.04666111972616251,-999.0,0.3449439178349095,0.028631533669493534,0.02560456893010124,0.09288658909145558,0.09051435884514802,-999.0,0.3208239136043537,0.021891668179164887,0.056189719757043906,0.20397177462585808,0.018500484174287294,0.01155197690139552,0.1383723710409084,0.025902120162545637,0.0031135326507677197
IC2714No126,0.5131049135008573,0.028120824073917743,-999.0,0.1293476697910786,0.006679461806253862,-999.0,0.14117467990610055,0.02477728399244286,-999.0,0.04940830385094053,0.009921282401034268,0.012777513107238087,0.07318869825390975,0.031398678240400796,-999.0,0.04432868132981593,0.008988938895549366,0.01272343331990826,0.11869569140414479,0.01665322409739148,0.031444580633359594,0.0788333222719396,0.009008672217814945,0.04494976349916798,-0.0170332649946677,0.04093237905124507,-999.0,0.07488843802370096,0.005392034935092614,0.10033645945336127,-0.12849625473828938,0.0359618993543911,-999.0,-0.16844834011250667,0.00522672295743636,0.052072811048664784,-0.1192717384633771,0.06404816906083174,-999.0,-0.14940062515239777,0.01830410567403589,0.06441387563454466,0.24030551578777795,0.04288483981222299,-999.0,0.11864453062133085,0.022583738418619912,0.04564503431375893,0.010933699007373399,0.02378443934836237,0.04222001231162441,0.2740836943675817,0.01802986520894199,0.01845915222244393,0.02630030075105863,0.046191167740837875,-999.0,0.3223925372285623,0.027969833629594803,0.02581383840647644,0.018133566774287804,0.04189642362190657,-999.0,0.3536288714769861,0.02205770895442114,0.0389353055788843,0.23957854055413214,0.018431539599414168,0.015344427624325321,0.1555064771644414,0.025928483906797882,0.004910300110878396
IC2714No190,0.4289404338345436,0.024237094610850964,-999.0,0.10210056953236929,0.004835348777354523,-999.0,0.13867597634387202,0.02281994940062075,-999.0,0.024777706127525945,0.007255760301794231,0.012600272751249987,-0.011568766547093517,0.02947763114930284,-999.0,0.05606375053321548,0.007409796987354672,0.016088784714243392,0.14286530079667356,0.013809104732873395,0.028738461793801046,0.09011562860282618,0.006695672441023394,0.03204486498290979,0.0011581232160894073,0.03765725399483129,-999.0,0.09006159611309317,0.004405640521615653,0.08909897747345526,-0.10525253369463941,0.031190843448717972,-999.0,-0.1258282886476317,0.004689970318059399,0.027010228964647436,-0.12210718417037528,0.05873619547239561,-999.0,-0.22960910503215418,0.011617484593097258,0.0647145242657464,0.3297848586116865,0.036256213225557776,0.016542617339114662,0.12234759871755865,0.01762350068227085,0.028035132688959807,0.05109418773698496,0.01605911399459308,0.02522883603225456,0.2735229128017705,0.01680114653168385,0.004779667851603275,0.06641814796739828,0.03676570451951813,-999.0,0.26203866849204094,0.013135661805810089,0.0029046100024807675,0.08608610574430328,0.07460672433227912,-999.0,0.327414637824261,0.025360964841348727,0.05505739614330357,0.20678378092568192,0.016770716065137612,0.004728501340416802,0.13775303193969535,0.02545676125084606,0.0022372719635589816
IC2714No220,0.49494324929966865,0.03193319850837274,-999.0,0.11624213752858825,0.02240410637553167,-999.0,0.1260163608594942,0.027944043369931726,-999.0,0.026823560345877552,0.018397999710967783,0.0009938097785837981,0.11323990760066366,0.048259807363429566,-999.0,0.040771785265857355,0.01071363097273886,0.014781656260783588,0.1014451972335513,0.02165276773150763,0.034755452034437785,0.0873076342139611,0.012171728919693998,0.027620777077295815,0.014942615824841854,0.0312996281249701,-999.0,0.07290808239311641,0.007868869504934069,0.08985539269973372,-0.10059029547622828,0.025140221549359302,-999.0,-0.16846035533854803,0.004874778517424958,0.03321960114506267,-0.16396393966743922,0.06456909702731567,-999.0,-0.22853568739659508,0.028822876244574185,0.06767856667486886,0.2928047422434733,0.06042704808394446,0.08191303118405863,0.11858870284816364,0.02746062509727831,0.022996218186919996,0.025980881670118666,0.038088613859676344,0.025042649824759608,0.26789675658434975,0.018970691987961547,0.01258714933971386,0.21415781064702927,0.060576327522674354,-999.0,0.3334623310199235,0.05436562404310968,0.014187078819209026,0.11407252156446873,0.0858576398708535,-999.0,0.35530735980122263,0.017468758822227842,0.042536656798221495,0.2308031742044989,0.0178610939829946,0.033928895972304446,0.13832257420065233,0.021048555986736862,0.004081925472721654
IC2714No5,0.4818424424798574,0.024721969843108094,-999.0,0.09539302257086904,0.005216484889858732,-999.0,0.14050811675117972,0.023489252710627205,-999.0,0.009273230236403696,0.008121591674774825,0.020951883872755796,0.024587840867693944,0.030252250940241077,-999.0,0.043044874283443973,0.007938648130601508,0.010028383753625874,0.15446582117487673,0.014764642382802874,0.010529376106350108,0.1002773799499189,0.007495118174409893,0.04043433970399436,-0.012079286097034125,0.0388427504722814,-999.0,0.11290878720604552,0.00470716801343115,0.11672586899462707,-0.12123778801244722,0.03174459863975274,-999.0,-0.1386055333487376,0.004875400912451769,0.03559948713194194,-0.11384101085834264,0.060251231378821817,-999.0,-0.1804665758706928,0.013732686539220563,0.06297485611765519,0.27101616302866904,0.03815955693442504,-999.0,0.12136349384809042,0.019471404558684822,0.0426693300531859,0.04656744798785287,0.018418866256304654,0.015254257157426237,0.2799790280243042,0.017245579404697484,0.017775106532135793,-0.10731820660986291,0.03953077338887251,-999.0,0.2908007763742806,0.017720444790870985,0.007420474441617669,0.07339130439864217,0.07939496975836878,-999.0,0.3470283238245979,0.02492608395217246,0.03372593456053608,0.22022252889268046,0.01730367083795659,0.009263204882644996,0.11757363947983025,0.025777067419870993,0.006430898744116162
IC2714No87,0.4229923297707865,0.0220533939613236,-999.0,0.0998232268655243,0.002086012693880289,-999.0,0.13374141789665644,0.020302885915203354,-999.0,-0.004101627529760288,0.001616870764604204,0.01966255718882889,0.09959828925062464,0.013874626119628666,-999.0,0.06438258783877998,0.003315657447817926,0.017941847888121535,0.18132012776473624,0.008381949453304048,0.04235531694651426,0.13979957900601436,0.0023508020678573165,0.044867928148817265,0.006997211548783078,0.035142362020070414,-999.0,0.175468862772441,0.001810866757618497,0.12885707936132546,-0.08642910294243666,0.02571228258421783,-999.0,-0.12799764455241291,0.0037816967334719114,0.04378346996752386,-0.1761330232684548,0.04132349434177861,-999.0,-0.20900842843882075,0.0032178783713009574,0.08676366258900635,0.4028449043291045,0.021944710130107285,0.00747483414298461,0.1039127356013847,0.009863809017204734,0.03098853905822361,0.11687467718275801,0.01058072482848582,0.0049281495456107716,0.28744522030583414,0.00901134418251941,0.01995640221086853,-0.03896422091690166,0.016937751948420773,-999.0,0.29207331052196195,0.004511169034827904,0.015645323459843707,0.11737915354854334,0.05236678505824816,-999.0,0.33539925410792126,0.02872738093381598,0.02249267233160538,0.23300015143067182,0.014112048298134111,0.017419919981422616,0.12780774817408772,0.011381098612930653,0.02043606079196722
IC4651No10393,0.2756675877156406,0.02887733336870002,-999.0,0.12679406024608333,0.007612347160419987,-999.0,0.21542811512211849,0.02519099649483633,-999.0,0.04237197715312979,0.010588217471740755,0.025338415947943144,0.1702351704574726,0.031579041588809795,-999.0,0.031096552981373312,0.00934562830398337,0.02009721965950619,0.1438141108108281,0.017305048813997748,0.04501158781270661,0.11151046661606594,0.00955652805810685,0.06254147575753463,-0.043772076050977105,0.04149271131127993,-999.0,0.0799439427897081,0.005686502470481771,0.042216053185045246,-0.08539960081320552,0.03600739518321756,-999.0,-0.1035615682195209,0.005331493837122289,0.04364804212601915,-0.16805083857049163,0.06573889886480987,-999.0,-0.24098619081377615,0.02013344334390574,0.1452043959980396,0.22177639679694858,0.04496007926759188,0.0431387724940441,0.06746648675109126,0.023497476464330858,0.03565423644669719,0.01787978656053879,0.025959765821467907,0.020134671582387163,0.18815920658749813,0.018250006568678246,0.011271110550185209,0.1348318375217611,0.04904494858189441,-999.0,-0.040419938494705376,0.031990082318643726,0.006649510161473415,0.07710284179828852,0.09386419698836826,-999.0,0.11479776696704937,0.021876701253489093,0.056349670176616476,0.10420133617667428,0.018839895464450578,0.022452781332978136,0.14746306765268402,0.025763677725055147,0.029280672925999215
IC4651No11453,0.4844908053277486,0.02634777454510862,-999.0,0.12854451343336748,0.02218948108521677,-999.0,0.1514685689454741,0.021095482297534503,-999.0,0.01875837163569291,0.014352795779151111,0.010922636369123278,0.0982587128201686,0.046870873936709606,-999.0,0.04421553057737276,0.008109555185667323,0.018804589856575075,0.1408191598634,0.016743586269273424,0.0204793456596978,0.08138355596168821,0.008947782011334362,0.02554816417559177,0.02194867195703229,0.021650187089530315,-999.0,0.10858612829175689,0.00695272559587348,0.014719146902849797,-0.1051302311486513,0.018024907374396774,-999.0,-0.028377104201229714,0.003148326748696198,0.01928310438780559,-0.09152886574497113,0.042897568409945214,-999.0,-0.13731116485278355,0.030327918534464322,0.021515307933156397,0.271406339231467,0.03902585039026793,0.09112099969188461,0.04118890921774723,0.027378487350075496,0.03363130228824964,-0.002826457146523166,0.024235532809544408,0.009880355072849296,0.1949313801574656,0.017182114160610062,0.005354690652755678,0.19412846074903453,0.03251399083566638,-999.0,0.09056150069141465,0.03335696134917629,0.013888650953624918,0.043010957218518414,0.0635342038380646,-999.0,0.1830275789121232,0.013016249403217389,0.051646199175244795,0.11698581667892272,0.012655467052046381,0.028317648653425037,0.0819285952225646,0.015920870416966354,0.00682530800602648
IC4651No14527,0.3408890267340564,0.032578922173100135,-999.0,0.18534545421342385,0.016753185638801717,-999.0,0.1579379432986039,0.027654898834696632,-999.0,0.06202190575902203,0.014352292615932655,0.010951328852020896,0.15720727352347447,0.02834959887474017,-999.0,0.03388548307774186,0.010757075539087956,0.015230544883194216,0.05081500917208179,0.020268115481540134,0.07102905637369325,0.029481543178346115,0.011653945297074073,0.06389346215214187,0.005277552286591908,0.038811918186176665,-999.0,0.02508047325741953,0.007450925476030579,0.014596372851600032,-0.1234497318310793,0.035706557437465224,-999.0,-0.052693996018613826,0.005594344114918192,0.03152524808722157,-0.09567746534781837,0.06776916834304668,-999.0,-0.08623264011040019,0.027975674713539154,0.053334360955866425,0.5311467983458649,0.05942643462328419,0.01768875876716408,0.3383626087523574,0.02640167110982119,0.04031886239687551,0.15245772415905365,0.036448247400159776,0.012694497875593203,0.4338973080703836,0.01845596849864717,0.03341372259595509,0.2746027064555844,0.060878794585566706,-999.0,0.18699189341722772,0.05107561160613959,0.005938004062882349,0.12815872193263803,0.09442725563592029,-999.0,0.21674267029385177,0.02143050993442727,0.06506448171897261,0.13137473580724957,0.021089930610536375,0.016053603409415848,0.1087395001498416,0.023642128543288406,0.02833996733212918
IC4651No7646,0.4303763804857499,0.028608797409026294,-999.0,0.1767656985653029,0.023315668495821344,-999.0,0.17864249473192106,0.021574442915924977,-999.0,0.0517046495321543,0.015188492375697037,0.0029758984053220804,0.14018959665380804,0.04951630027989014,-999.0,0.030005788614504654,0.00849722855646376,0.012811329570803845,0.06774367274383689,0.01788370813425015,0.07016349011297164,0.05731563120386743,0.009602050642325437,0.019110666601409823,0.043606329713801184,0.023859338550370045,-999.0,0.06129570654208766,0.007167520535390084,0.013267911774418648,-0.10868343299429783,0.018438785527302742,-999.0,-0.08818754458895794,0.0034846231324730343,0.02736017025816206,-0.06120092996046411,0.046186312191946646,-999.0,-0.12085515450619733,0.03022428296655568,0.04107400426808129,0.2019018961828309,0.044763782802865464,0.05534618108451911,0.057045713367733064,0.027726221106603194,0.03672648687481279,-0.06008004560154624,0.02794479094062141,0.001914743040738893,0.17269537641010357,0.018479457996142087,0.017367832444810247,0.0712860759986067,0.039110522777366444,-999.0,0.10275284843677329,0.03914894016482774,0.002800549279612763,0.01786975885210884,0.07105327381375583,-999.0,0.1642566205009261,0.013551918185138246,0.005055106268660667,0.07710105056496552,0.013780555138127993,0.00463318256061418,0.10210252039294626,0.016542710528247594,0.0016457428737817817
IC4651No8540,0.3260488555245595,0.0319916077212749,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1801684005463354,0.027982417215844047,-999.0,0.05712126425060554,0.018350255033033093,0.005889494066660787,0.15720727352347447,0.02834959887474017,-999.0,0.03483703598461916,0.010770655436409442,0.015864614922555215,0.05454707539048162,0.021653011521806632,0.08691779832805807,0.05965018666967756,0.012197238132408212,0.030943197166003553,0.025998075335234183,0.03141598564303975,-999.0,0.05667076915722876,0.007839639043981928,0.024427651621352128,-0.1130454502671035,0.025509896528215892,-999.0,-0.06212239952583659,0.004909896115011021,0.03163384028709411,-0.08869142298732441,0.06487054823722806,-999.0,-0.1381763687199789,0.028757520925388923,0.048870657707792316,0.15796710648143936,0.060763098246535356,0.08141477674010411,0.03914563461443005,0.027378492510219076,0.05973694121306911,-0.09110411053686088,0.03807958712291321,0.011929406486400805,0.1312148909022281,0.01893488502833878,0.032216860157068795,0.0843335552515076,0.060981069423485024,-999.0,0.03772040366145238,0.05429783723924452,0.0057034679084859985,0.0022006110171905457,0.086151596168744,-999.0,0.14701899867464627,0.01761460301857439,0.01595643428890739,0.06635813978237763,0.01796461068227943,0.011622729978415416,0.0953008565818817,0.021317439018102968,0.006125287067669294
IC4651No9025,0.3325720877334999,0.03241592378560963,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.18954795475727657,0.02958300213250623,-999.0,0.040074721921548664,0.016641448237283644,0.006639478846532175,0.15720727352347447,0.02834959887474017,-999.0,0.024128458037021818,0.011491037464609086,0.01981032651454083,0.05829978784546673,0.021587294025212464,0.07969910980588592,0.06023770252519462,0.012496402440318157,0.03423010661155305,0.03255979372796468,0.034970271908776364,-999.0,0.045326595788314335,0.007898884605299588,0.02236636260432107,-0.10091656198259315,0.03191720322520523,-999.0,-0.06455791390152797,0.005319053369228514,0.034240336709101545,-0.07838759578833666,0.07039251466628514,-999.0,-0.13199351859308267,0.028316242927420063,0.05149735146920489,0.18357222668266024,0.06147410561507116,0.08489570680001206,0.04891876637725244,0.026817682003598173,0.061222187722818455,-0.09314894487070566,0.03830447397487376,0.004984317780059872,0.12662216537201276,0.01871405093357429,0.040266392209666484,0.025400188370549234,0.06370848742159385,-999.0,0.04846940762031008,0.05264001706696292,0.011690731218884483,-0.014829699901402829,0.09517632629946421,-999.0,0.15601401933420134,0.0204192080834507,0.04620390987426455,0.06332218363756167,0.020237549722360512,0.015977007930351186,0.0970481206446066,0.02433081202796224,0.018878178295284993
IC4651No9122,0.28998810161216954,0.018331248995379166,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19451137723922762,0.01904550502971625,-999.0,0.041160269751178424,0.007893874181848151,0.006378006764394913,0.15720727352347447,0.02834959887474017,-999.0,0.0350995315605275,0.009105628081851343,0.023248949216808274,0.058156484252413876,0.012453959230964321,0.10029888821016944,0.08752258606851596,0.007696524512198874,0.05896820951913613,0.051022828161092326,0.016821905128348715,-999.0,0.07782003653886976,0.006237775228113314,0.04622864596693521,-0.11151974817324811,0.014563450889631917,-999.0,-0.07219336793301517,0.003068246718118584,0.04336049916510419,-0.06921841826749903,0.04010507558989685,-999.0,-0.17030287807556013,0.01567293874838099,0.058879489339097986,0.1464367304800057,0.022796553678077983,0.07566743429783093,0.04720851624139999,0.02240218597032159,0.0787676930966617,-0.06610850936229345,0.012959338213332276,0.011004938804149846,0.10880241217847969,0.00885230191395238,0.0421564156805167,0.10103230436692195,0.018316264430110685,-999.0,0.07829371896387613,0.01836492137135321,0.030378894914769056,0.010271571460875484,0.03506944267089613,-999.0,0.12969495241290463,0.012873161551466828,0.043860334609880994,0.07978547014018195,0.01079581392798006,0.021109752292823858,0.1053204587185689,0.02444438994175644,0.0025435130268026407
IC4651No9791,0.35227216124750227,0.029938435019885242,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.22166473630574596,0.022698980575430253,-999.0,0.042518928930523545,0.015774685172980422,0.025045657256740433,0.15720727352347447,0.02834959887474017,-999.0,0.026587412579117432,0.008714856663967784,0.029286846761588554,0.060303553320968276,0.01854480753137186,0.12250128500729673,0.1030992136013202,0.01011396884054078,0.13866231824505115,0.046948788537979,0.025156440908443278,-999.0,0.07209927136159654,0.007313748595977954,0.05510912776290657,-0.09208146246477912,0.018844980388074566,-999.0,-0.10991429612484414,0.0037239399208058087,0.06847671007983543,-0.09620825570617998,0.049324708829670834,-999.0,-0.23966288380187523,0.029809473024266894,0.053520255636988444,0.10706785161098295,0.04790630020470143,0.06719602203220369,0.021693682291620373,0.028015797099546904,0.08333671116564811,-0.053789213896967364,0.030350946550930062,0.013080962260254,0.05694299247932531,0.01887526186756257,0.06109901896992259,0.1200796702615735,0.04313590441416209,-999.0,0.1480073178110996,0.04277318150546609,0.04113887880122652,0.0160318970040164,0.07610570127470868,-999.0,0.1650083382073903,0.013909993728242257,0.008794653968589472,0.06986009061066698,0.014476678524469842,0.009987399742552042,0.0963331652125804,0.01670544657593591,0.003447758964197009
IC4756No28,0.3595461205627706,0.028695123018940196,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.16936752040796227,0.025090527757738994,-999.0,0.051663448990259875,0.010427133987289817,0.02712714530232989,0.15720727352347447,0.02834959887474017,-999.0,0.058286988277483825,0.009261190316751804,0.022443794953722316,0.03800130407304664,0.017148580980206184,0.09800567011654696,0.0679792796989716,0.009426261403877948,0.040417525992205154,0.06650976797148034,0.041356539144001225,-999.0,0.01857827087179298,0.0056164477573835995,0.04418588992016223,-0.10344145453557174,0.03595954591398499,-999.0,-0.22749676216097492,0.005307540700295819,0.04204840207244065,-0.14117614813855872,0.06532751627448194,-999.0,-0.16125370016432128,0.019692365968087055,0.052860100047406156,0.18802941279979002,0.04445642557690486,0.012747639864001514,0.11224090974454115,0.023285428882655813,0.022978438164314063,-0.010427174808945394,0.02543131994484969,0.015664869170613386,0.22073846946084985,0.018196994841038202,0.03335370369702294,0.19388794355320216,0.0483505311170543,-999.0,0.3259044799302629,0.031011394925693943,0.024137217699020608,0.08907628544652746,0.09288831153938698,-999.0,0.35953611610084024,0.02188301558556731,0.022610914418856903,0.2239678772144284,0.01874278434448081,0.026445002600415657,0.16037985281863956,0.025804818189719178,0.02312791080991497
IC4756No38,0.37583068034366773,0.028468440110076466,-999.0,0.11420674743961179,0.007099751490583853,-999.0,0.12477665711357311,0.024965446928460446,-999.0,-0.017081065198149337,0.010225816187587186,0.008043257403459155,0.18965912595263704,0.031480779139972825,-999.0,0.08724491650074861,0.009154080918226944,0.01294220523843055,0.14221612058862212,0.016952199498033192,0.02064473716795688,0.13328086832719094,0.00926165678173422,0.020877842651221196,0.03561026249925761,0.04118709134999138,-999.0,0.15129961101412998,0.0055279910658595525,0.057281058888414296,-0.07874449647209267,0.03589995443082514,-999.0,-0.1287118843738191,0.005276403876627085,0.02074371577923704,-0.14215642068474785,0.06481605059093383,-999.0,-0.17115662694911868,0.019140423484850226,0.01916934078681911,0.35048929832077347,0.04382908940160796,0.008269139526190045,0.07969704107964926,0.02301295232705516,0.032534423096650375,0.12833856403089425,0.02477358456536216,0.009946413850076346,0.28902900249066255,0.01813059596204699,0.004472544992119098,0.2019501387759504,0.04748721359864133,-999.0,0.26174159092684157,0.029795033309118948,0.010985109220465028,0.29513857701949986,0.09167513901350986,-999.0,0.3333998585241025,0.02188859571312309,0.01603807197346908,0.25923141870503374,0.01862004261329309,0.020320084950140357,0.15982643305771066,0.0258550348775652,0.0005690958781874589
IC4756No52,0.4176847938007253,0.023020965732477545,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17396983513243391,0.01961730522791273,-999.0,0.06582933504642627,0.012673192259170721,0.031715057691393995,0.27518186081772034,0.046651141302770975,-999.0,0.03430457374596019,0.008200977815737647,0.03740106293269036,-0.002199540032274433,0.014306950823301063,0.13063986922407314,0.07713236016460862,0.007418008234526827,0.09279210205812324,0.01901586091104976,0.016961315926871102,-999.0,-0.004613239965498131,0.00670014917757414,0.052459382698356476,-0.11617555674932481,0.017029604015740888,-999.0,-0.22843359046917586,0.0027548592010363223,0.06215628979284989,-0.1519613924785748,0.03770077316436908,-999.0,-0.2064360078298069,0.030817733930678062,0.06739979785515905,0.14518498358319598,0.027984625425955017,0.008545714031847701,0.09548414668498606,0.026624779089674908,0.030111446713243988,-0.06604292382521396,0.017836251452084596,0.019202911943693078,0.20466080923561522,0.01558311008970058,0.03954972038839553,0.19419272108656502,0.022598720431384958,-999.0,0.41614633685812485,0.022296781161897577,0.06793800234148259,0.11583496081275976,0.05442002865725441,-999.0,0.3271479592196171,0.012148180727397494,0.07067953529802697,0.20596314506784344,0.01085892528863663,0.023283324003857298,0.15182652231503396,0.017189706343787244,0.002434878861211312
NGC2360No119,0.4142041967462676,0.022837313509792612,-999.0,0.10003197327185781,0.004224986631800391,-999.0,0.1565190269186148,0.022159097355485675,-999.0,-0.007311432609521766,0.005071103167237892,0.011942444956314137,0.19107801176480751,0.02819367437884573,-999.0,0.09490024392580279,0.006533532564168239,0.017690933550251982,0.14022315425826753,0.01241330047832579,0.00703615961833578,0.1445435788992796,0.005462502742155945,0.030021148591019776,0.03867918864373596,0.035735003877406454,-999.0,0.14248747142311532,0.0037196632935750863,0.015708841228185354,-0.07958630246441115,0.028355575792608667,-999.0,-0.14868500461359044,0.004326056620639424,0.02361775835602015,-0.1381686440956086,0.05502898191850352,-999.0,-0.2215987217452957,0.008899991163342641,0.02411793614492872,0.36575346746588805,0.032854684799498615,0.004425331063608484,0.09281575016082808,0.0146563016251627,0.04425942812864918,0.1359847634428527,0.01338883074511336,0.007578235327604832,0.29463585969139183,0.015885846323237206,0.014067652230986705,0.19169206185606366,0.03250983020909019,-999.0,0.254932798191401,0.008454415084630374,0.01694115273145981,0.11787860161268834,0.06878976852545869,-999.0,0.3831806716825511,0.02772763298701235,0.014185493475351904,0.26027546082098485,0.01574599965023236,0.0006353804757004422,0.12712136151597123,0.023887829865235757,0.023469548393133137
NGC2360No50,0.29452996917722435,0.023942542684458085,-999.0,0.10394921416298408,0.004335776511977827,-999.0,0.14614843996921123,0.022191921770458277,-999.0,-0.02232693803260344,0.005708809209491953,0.005698113522841169,0.1537645588579844,0.0284713529359664,-999.0,0.093277214065525,0.006712262909038441,0.007491687445436154,0.1598180809327811,0.012649605777546117,0.029637513942183818,0.15714365290578725,0.005639791025136706,0.026861503538417767,-0.0007771116958592006,0.03614305926778787,-999.0,0.16128878434107885,0.003893698166978261,0.015768118886387534,-0.07976295552567175,0.030113060773766884,-999.0,-0.15320737705191495,0.004413385637611307,0.04061809848801246,-0.17110990657825925,0.056124678884650926,-999.0,-0.23745301678777497,0.009227062573344448,0.018634589372657915,0.33900673086706745,0.033653703259272964,0.027845512190685484,0.09401551228630989,0.015123889024441376,0.030195379476722472,0.1533329223342812,0.013659919516160822,0.009016389089658447,0.3011610520770831,0.01612288169579451,0.007186732704106802,0.22827632360062983,0.03335659793353629,-999.0,0.21204055900160823,0.008791984691011329,0.006631800076580444,0.13815839252781342,0.06954539616971547,-999.0,0.3963817907246766,0.027758784235055765,0.004870823634218533,0.27579504115913844,0.015997531770685088,0.0011656059327871116,0.16243594068323425,0.02446621346929506,0.0010120933083822697
NGC2360No66,0.3661281975621762,0.029012280491776288,-999.0,0.08260292029689076,0.0077832269331246885,-999.0,0.11031508058497508,0.025265364479756625,-999.0,-0.05124758017626263,0.010707106873329238,0.008382208165787376,0.17652384156866496,0.031611406347574436,-999.0,0.07939777230999245,0.009407189456399205,0.008617295047695742,0.21462946401339278,0.01742017448270319,0.07842929295199319,0.1860733827099445,0.00965187646140924,0.031117177198076724,0.03273364382729582,0.04159354273683003,-999.0,0.1977927907068724,0.005737825145686993,0.029498983960890728,-0.08466607509904556,0.036042804514664795,-999.0,-0.11857952872883004,0.00534863169060951,0.048025339627258995,-0.17480956757169963,0.06604371679625524,-999.0,-0.21387818010430415,0.020458659494808476,0.021886768943802443,0.366418715193966,0.045332735867459686,0.01140932573000314,0.08554074066204104,0.023650752176081983,0.03062428546513484,0.1902051409644469,0.02635100869056628,0.027786768831715106,0.30049556927052723,0.018289062645336036,0.01285014477261004,0.23732234830798937,0.049559503234084666,-999.0,0.3513449822902608,0.03271543532290651,0.016268640208766172,0.1887378395178203,0.09458734694758253,-999.0,0.39637346396655815,0.02187091022061316,0.015489489485468327,0.2752063127543075,0.018910931726097303,0.004196669100726136,0.14165462321877195,0.025732762938884927,0.031012497204340093
NGC2360No79,0.31453179653508334,0.03168689119761736,-999.0,0.1309006215915236,0.022725260896612975,-999.0,0.1317188398762834,0.027782056402790575,-999.0,-0.012141394109867254,0.018574799393685226,0.011075174032712623,0.11861429458317604,0.04867469598100246,-999.0,0.0945621402220668,0.010460103907792827,0.005245320706826014,0.12511399158318612,0.02165134596964611,0.007435262004711491,0.11946334601926444,0.012056941878185123,0.02746190164720203,0.042840134619182874,0.030809202593178688,-999.0,0.14732380882232834,0.007993715205012675,0.009363931434820937,-0.08509050367585272,0.023584135778033,-999.0,-0.14755530838739747,0.0047223436850917086,0.020834845465967394,-0.1503695128407441,0.06329981778044451,-999.0,-0.2401442236310762,0.029096207253902606,0.019495008061514878,0.33240811256737846,0.059007374800753104,0.0032231561413095244,0.09741944749777606,0.027803302630196605,0.034323832723991726,0.12035824823111643,0.03812615964099397,0.009817758553463618,0.2821378297980952,0.019121075888388763,0.017182045759540552,0.18373590919461644,0.05886982398349013,-999.0,0.2518091561917603,0.0546508098022091,0.0070627492215688675,0.11783937065837644,0.08461999438128077,-999.0,0.36356997920042416,0.016815526564824677,0.012622862998480231,0.2693511196827765,0.017420464510030216,0.0036563581266167156,0.13724344170900604,0.019915427623704875,0.018539926348007232
NGC2360No7,0.370869084382519,0.02118863939071184,-999.0,0.11844474543850006,0.0031241864623332356,-999.0,0.1586400938585402,0.02149683319357018,-999.0,-0.0015203331945337212,0.0019553658992199083,0.0014021522200309007,0.14314483175237433,0.025304755058962125,-999.0,0.1108953167458488,0.004160184580549441,0.019533479377375648,0.1399471815146237,0.009902546553079497,0.014567723255233683,0.14618502898989005,0.0027334085739964555,0.027647739977012867,0.0350383557170518,0.03511202333066534,-999.0,0.14627304167387864,0.0022954092825160075,0.010734229485775508,-0.07621942598218348,0.025624624290128982,-999.0,-0.17419319879848358,0.0038574090066083966,0.02201846504906885,-0.15723862719919227,0.046492159264979634,-999.0,-0.18462516561526368,0.004324092885208347,0.004801389339843032,0.31277180896198775,0.024984476625986598,0.024473576945536757,0.08455846908094809,0.011443960450212676,0.029985039912786574,0.13118281192468578,0.011495619467661321,0.02386273876180664,0.28466154969857216,0.012190126852038775,0.022008191033993343,0.04862357743075782,0.01915590199915694,-999.0,0.23777965670133722,0.005440401277557534,0.022300254792493632,0.13443266850897415,0.06028676743067396,-999.0,0.3754903831058888,0.028253456184680954,0.017560960499507564,0.2698370573054896,0.014473442895384271,0.011007138654618831,0.1451712942851209,0.014248630131430351,0.015400853305062301
NGC2360No85,0.3203327138920528,0.022115603983215347,-999.0,0.06521781047288183,0.004183818479561784,-999.0,0.13765284180000986,0.02214694924805179,-999.0,-0.002843906135356289,0.004838692236615552,0.007648046442419721,0.127933499293497,0.028090980119519195,-999.0,0.10477156239288019,0.006466195672449745,0.0038963827842891778,0.13284447543364292,0.012325367823009928,0.008202263516521561,0.14387582336405036,0.0053955054587522195,0.023047195857659648,0.03387849077071542,0.035584130078351664,-999.0,0.16372054503219727,0.0036543211360431514,0.01646199458725246,-0.07469898670341985,0.027383315513082502,-999.0,-0.15192671782103168,0.004293640996241574,0.04104773827068628,-0.16791369871716882,0.05462385513767482,-999.0,-0.2159300803086558,0.008777234203767042,0.01633985620173965,0.31990503130891507,0.032558925253993586,0.012370334535448002,0.0986219765718907,0.014481144842724971,0.03045518507378217,0.16273717214624994,0.013286731076572047,0.0017589967871923101,0.2867530150793813,0.01579784043872976,0.0306235945213285,0.24553033214526393,0.03219665633549892,-999.0,0.2253539742555615,0.008328445167685378,0.026469056101030647,0.17235837815336658,0.06851038065230947,-999.0,0.3772323431800839,0.02727176223270516,0.010667772851359145,0.2769878960651041,0.015652458286808738,0.012076855026123184,0.1530905881099252,0.02367235617049683,0.011098384655363946
NGC2360No86,0.2962855222296923,0.03213916815319016,-999.0,0.09703177348940972,0.01422385316000279,-999.0,0.1786417570783767,0.027264384187778663,-999.0,0.009114411346618459,0.013610074724330309,0.000425659490647475,0.11097916847026101,0.03997813911780273,-999.0,0.08645971154855983,0.010511583695460255,0.014109202827084093,0.10556677615834748,0.019628991989768092,0.02507580872481711,0.12279156307135052,0.011364830856383918,0.0377988279646387,0.009329588019544088,0.03939987604008508,-999.0,0.1367288825042291,0.007200401105867646,0.023750412496667702,-0.09682233064265167,0.03600279715051819,-999.0,-0.20567311571912295,0.005619996673218147,0.04462038630009729,-0.2040684926344405,0.06766996552616374,-999.0,-0.2500710917018456,0.026911289403076404,0.06814099499229699,0.3141119776117227,0.057505097698564135,0.05275374181781187,0.11959133587859905,0.0262744198315423,0.04268624319079527,0.16578822104930668,0.03487971361336008,0.02809388297003217,0.2870381191620701,0.018592969744379247,0.013840560224874711,0.21807470639685067,0.05910480416481413,-999.0,0.19468297240266935,0.048113863358123676,0.023527147206648127,0.10823769885935586,0.09548044767276022,-999.0,0.33477120601097776,0.022318804607985666,0.030170478159715377,0.261348649003985,0.02140831309554338,0.03399601995697987,0.20412448508131628,0.024014924042070278,0.02651846072497918
NGC2360No89,0.3458298219730378,0.024000608371517882,-999.0,0.11262534915130451,0.004635729939191841,-999.0,0.14636633506851893,0.02249407043572541,-999.0,-0.005540855068874695,0.006822274856363275,0.005179257585640252,0.18130816483460466,0.029101576304908613,-999.0,0.08332035584324862,0.0071410813484032885,0.007400762972709775,0.1553029309868807,0.0133260398876079,0.0272601338395115,0.15490731032930566,0.006248477569422228,0.034641687292181714,0.021408547704931724,0.03708425170927955,-999.0,0.16686390567439272,0.004240123279147987,0.01628631718512293,-0.07291065092230964,0.030921674838333687,-999.0,-0.17510740037470507,0.004594905180235502,0.038247398138232316,-0.17486721964990748,0.05800372764750466,-999.0,-0.20015571683928962,0.010526446396918337,0.016713712351324985,0.3467193647489113,0.03533461605354786,0.030859024264918933,0.09007800930143484,0.016587449516427898,0.035871685821078705,0.1423510609207045,0.014905870603459532,0.012295474876881912,0.3003290865713736,0.016580623573842875,0.018567613378741715,0.22411101201025874,0.035428746966215,-999.0,0.2125908595156049,0.010937426182860638,0.0316228948055159,0.1527226526637926,0.07229408690243302,-999.0,0.39203717153515116,0.025568757190680056,0.016946962775812674,0.2741796241960833,0.01650657804723298,0.0030427769696745044,0.16331743916297242,0.025285263016368104,0.02909669160590761
NGC2423No3,0.3279134784824091,0.017951648799129288,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.163738319244089,0.016950174117765785,-999.0,0.03491252634094727,0.007747388156025046,0.012451454972285135,0.15720727352347447,0.02834959887474017,-999.0,0.033718681588544665,0.009186182280893863,0.02958186554888264,0.010710742943408375,0.012038825003441493,0.11037911355183325,0.08613251354047557,0.00802643377003246,0.07072846459857828,0.03047689037672824,0.01793595105164313,-999.0,0.01377339830457018,0.006253326451705738,0.033365753437574544,-0.10322946446774034,0.013584772836687204,-999.0,-0.1419159935839584,0.0033427556092534083,0.059368752873919954,-0.10287647263230931,0.03897741249506091,-999.0,-0.24254404829239573,0.012869899174757636,0.05673384868480949,0.16143231596087396,0.025690869776994932,0.041878671884937685,0.08665790480095709,0.021685135177238385,0.057267563576962666,-0.061536306848725186,0.013753956200541526,0.019545914585309312,0.16447345510235428,0.007609059721713279,0.03893599881895746,0.1377877162478935,0.02129756067332116,-999.0,0.23637443991863943,0.01544268643163512,0.03261399898935981,0.07571753380243357,0.025545765439507467,-999.0,0.26107712451812765,0.013699783927918792,0.05102029156707897,0.1467955920261776,0.010545927749876777,0.003657974604839978,0.11261994219673237,0.024340548388727935,0.008197782128156458
NGC2539No229,0.4031239546577573,0.023517805637852808,-999.0,0.10294775941912337,0.004263688645266747,-999.0,0.10365866198617713,0.022170542389148576,-999.0,-0.02080948843278993,0.005292206174000406,0.0010158825222121996,0.06148177691285031,0.02829046145144588,-999.0,0.0653071768529514,0.006596367071287746,0.01739484358350775,0.09318450346494003,0.012495905825962217,0.009984930624327504,0.08959952359835881,0.005524919632181667,0.021852462123560075,0.0019844373090737444,0.035877217989855895,-999.0,0.10072663529422346,0.003780741836069373,0.019297505506993988,-0.1022626751122456,0.029272244074421253,-999.0,-0.06619933280815996,0.004356548101014296,0.02465400994702652,-0.11292850443286614,0.05541085296856428,-999.0,-0.2252937813096992,0.009014782673945666,0.017062658195322978,0.33774978764746694,0.03313330419341221,0.010754849387323573,0.09384895567038146,0.014820278249955922,0.018986989232405067,0.07448341544817008,0.013484132251254798,0.003161687959287394,0.2838137524493034,0.015968619613756372,0.03738867246450824,0.18926791177437177,0.03280498179494396,-999.0,0.17170033351581784,0.008572572776536665,0.024117634049900638,0.10181223912819273,0.06905311881779612,-999.0,0.30795742914235896,0.028157347639772064,0.027320382386635835,0.1739592829743339,0.015833904198104105,0.01604330409512139,0.12200294931669083,0.024090124842184826,0.028312174360826267
NGC2539No246,0.31836027984925463,0.03247928328979411,-999.0,0.08262874599144515,0.01931400123108975,-999.0,0.1328471603418117,0.02965697297879291,-999.0,-0.04040408618528274,0.016037099616317396,0.024481981878453785,0.11711150937626999,0.04481660725373403,-999.0,0.06594093397537328,0.01142647043062655,0.012997428338847199,0.17977180730576192,0.021378227013919227,0.02246920449558584,0.16042236259216297,0.012370016178735312,0.04428287149212419,0.017996677060412726,0.0360209329981376,-999.0,0.13493501714067085,0.007829707287849376,0.015089131684292772,-0.05653800862040239,0.03326479802205493,-999.0,-0.04597615476312942,0.005392516030670141,0.02296532463892479,-0.1270749566508607,0.07067503130339814,-999.0,-0.2375606046162884,0.028222562180318708,0.010335965072398194,0.4588830752883868,0.06115694770038741,-999.0,0.14251627963127786,0.02670120899011728,0.06875019402445667,0.16067458027112866,0.03809108145998547,0.006273946782649231,0.2928949825837929,0.018653293370575714,0.023296093534640794,0.23708262201852778,0.0633396953668891,-999.0,0.361810743938892,0.05219319107098821,0.020262844880193587,0.13711992137787507,0.09605500408738739,-999.0,0.3753598844252569,0.02097100709237576,0.005901171811339367,0.21985149885497196,0.020706109967776658,0.03618066590239914,0.1529643664198641,0.024561700503382772,0.02339801623431062
NGC2539No251,0.3108482207393089,0.03217337663170593,-999.0,0.05614436428025363,0.01440181125304291,-999.0,0.08491277530902144,0.02728307578338461,-999.0,-0.09615866687057621,0.013658178738656055,0.017827877583780426,0.20799193522499532,0.040181981317545155,-999.0,0.06837323459193281,0.010527341583210805,0.012651269139524881,0.2260854521435905,0.01967191920939308,0.07545371986973633,0.2137430989977493,0.011383363448255315,0.04650747782735831,0.023624493831257823,0.039370622038252305,-999.0,0.23360782627578153,0.007218327162550929,0.019517753808475802,-0.033289929636309765,0.03599384028428855,-999.0,0.04783718023644272,0.00561987107710497,0.056983935394467104,-0.1168433977918865,0.06766131736104118,-999.0,-0.3311171999928112,0.026992824182919515,0.07287930129837958,0.5642562989157683,0.057642709888819754,-999.0,0.14406339770046656,0.026284972159309982,0.04865745128186233,0.25372609346080643,0.03499049107482822,0.03330551427954607,0.2931673735973571,0.01858145486837099,0.005203255862127942,0.3094139993903043,0.05922682201499297,-999.0,0.3511860588049137,0.04833404520964808,0.0037774730406804624,0.1380739386532686,0.09539082752690035,-999.0,0.38841284415297866,0.022336903700857374,0.024777487229917752,0.2554686635837551,0.02138771315973358,0.00958987345775579,0.07657628627449345,0.02398135963373179,0.06977840335707255
NGC2539No317,0.38802178185609937,0.02865822420622563,-999.0,0.08579539414064963,0.007336651607992089,-999.0,0.10839414643720213,0.025070174377576054,-999.0,-0.006834553345057809,0.010394434307391674,0.012946109454112783,0.12674816949050371,0.031526424305976644,-999.0,0.04840693983622429,0.00924390979024239,0.00818824150641556,0.10826092904569085,0.017116747524642904,0.007231954000636882,0.09468071629332256,0.009399662851312666,0.017649529035795083,0.013435315120927216,0.0413289598379785,-999.0,0.10127017751043194,0.00560215042717664,0.010359386337186114,-0.0992294686524644,0.03594985064167731,-999.0,-0.08247519406958159,0.005302574416526253,0.018667921241531375,-0.13033923554365923,0.0652442363786109,-999.0,-0.21202264077165967,0.01960276691508398,0.009023127675831551,0.34826616075745526,0.04435436605745469,0.010724868256215159,0.09275371142592992,0.0232417475777051,0.021449378041215876,0.07411519210954261,0.0253242799472807,0.005065709698423264,0.25786403395453006,0.01818622064099874,0.0030912885672721435,0.15816877325330592,0.04820995752023535,-999.0,0.23613193804816324,0.030813306717144412,0.009491131375149564,0.11186422442349131,0.0926907654896875,-999.0,0.312204656658498,0.021884092631381916,0.03341186977776664,0.1989042764449564,0.018722950824510712,0.018149343259287562,0.1253956981307652,0.025813065236534368,0.02088409644372033
NGC2539No346,0.39993205954641287,0.025772115928029724,-999.0,0.07238043594505478,0.005853756888276205,-999.0,0.1217444825483402,0.024396384920988876,-999.0,-0.019731324766321584,0.009298105307737845,0.017234189731863622,0.14152910573089003,0.031232090334298933,-999.0,0.06603172357983061,0.008640493974507828,0.016095210663757006,0.12680744400190044,0.01603322828415911,0.01787050044541797,0.12661972867889193,0.00847456610536509,0.01796408059654911,0.0415717678532532,0.04041763401140368,-999.0,0.12770450189374286,0.005103591269650187,0.01324459467351918,-0.07698554215457512,0.03311138382172875,-999.0,-0.05701757166398111,0.005115091248920079,0.029582902008712848,-0.1459595506362055,0.06249997849900001,-999.0,-0.211606405196517,0.01658826551535178,0.01554326094163305,0.3482325073007795,0.040972210179518014,0.017790738264279654,0.1122160877950329,0.02163172440219283,0.018672266689452426,0.13862174292020726,0.021782951296052212,0.014574720117677126,0.29416835589178425,0.01782277975072156,0.027831864829044248,0.21321584273769909,0.04357838333861086,-999.0,0.27744569684299214,0.024294033330699762,0.020433226801281235,0.1326810120054853,0.08618357335502431,-999.0,0.3241236254316148,0.024013035107964396,0.02300603897035223,0.2067657922373643,0.018035698021791412,0.0004629237828687599,0.1354761463206529,0.026069441688241286,0.01219832546560247
NGC2539No447,0.42107597240954214,0.02523904958926761,-999.0,0.1311334185003325,0.005594191647107306,-999.0,0.15808413850201503,0.024204302579898987,-999.0,0.033211128320386474,0.00901849204982865,0.005401157164946438,0.18176026521229255,0.031082327890594126,-999.0,0.05799714426224861,0.008477758958450887,0.007678001366435511,0.060499362512215826,0.01574287319445433,0.06742349923554289,0.08516917076226807,0.008238402009539018,0.025879983040762253,0.03717640966314911,0.040118580633808486,-999.0,0.053095513840542334,0.004989344504980898,0.016508461183885187,-0.09242115203966,0.03233722480677235,-999.0,-0.07882509321281966,0.005060192008454003,0.030420197755660766,-0.10473230165934772,0.06188169345385691,-999.0,-0.18184552796421344,0.015863043365668517,0.013707474836982023,0.2908395968572488,0.040203049130952524,0.027127682941921832,0.13420148159116913,0.021157817438583602,0.03931080057269524,0.03283731460449052,0.020931729344927593,0.01859219277189187,0.27823605715688626,0.017708952448548563,0.012238825539738263,0.14611258544590094,0.04250650850042451,-999.0,0.26400615669914207,0.022686509535576806,0.002968078152041892,0.06395764426689327,0.0845534396984695,-999.0,0.34427473305637096,0.024452051759380467,0.04035300910071664,0.2063192920966712,0.017857911505013715,0.011927823874878202,0.1368130839675388,0.02607150097381005,0.025816064534020827
NGC2539No463,0.4108603677236473,0.026606147789635427,-999.0,0.10414083493860071,0.006184079153202414,-999.0,0.12688752113433532,0.024550842524695804,-999.0,0.016743253316465326,0.009551946462508794,0.009091272666548167,0.1315927226103859,0.03129971002996996,-999.0,0.03904011786160805,0.008784029915898751,0.014649114128099551,0.03612356746713702,0.016287205831009472,0.05213125382885496,0.06501477413523865,0.008694950019753518,0.02708887220423493,0.012314361405604726,0.04062620873720704,-999.0,0.05163651810031311,0.005223011637115129,0.016512095538534124,-0.10566058477226047,0.0343795964087105,-999.0,-0.09265791478957898,0.005162206377997445,0.02436740775428052,-0.09673439121497761,0.06312671045327461,-999.0,-0.1863507536539794,0.01728781125746454,0.03632003776265309,0.27507737128588106,0.04174790305870845,0.022260951679079127,0.10488689704523052,0.022032528557200216,0.030131317361638325,-0.01145239718677725,0.022594465139188967,0.018413364457893905,0.25193832647313286,0.01790727520398513,0.021206978958094508,0.18644512035858507,0.04463603678413216,-999.0,0.23313259229321795,0.025781321671108172,0.0032539513112450347,0.03037267033291148,0.08766923725085575,-999.0,0.3142601402675882,0.023369311254519562,0.01396860194651392,0.18655600823023874,0.018198519732228576,0.013209974911421757,0.12390279863868617,0.02601353335205594,0.007294400988451598
NGC2539No502,0.37059376307487035,0.02574868347324544,-999.0,0.0843616264951579,0.0058430002835615285,-999.0,0.11298638928964035,0.024391300923042116,-999.0,-0.002374704872102548,0.009289722321423914,0.00820229026673866,0.13198278125195806,0.03122986296796779,-999.0,0.06439165802026721,0.008635718130654953,0.0077419207199559545,0.12061986302790295,0.016024804857762833,0.019683494894483657,0.1213684188067546,0.00846721762980188,0.02185743012064809,0.02149469332052334,0.04041077287778313,-999.0,0.1258435496235585,0.00509959446338529,0.0050946395068449495,-0.08024896484505106,0.03307635223820821,-999.0,-0.06459215410813357,0.005113496173381399,0.02492551951801499,-0.1083991890874465,0.062479375978951666,-999.0,-0.22641621509631943,0.016565151397541285,0.00835826053649773,0.3587067359131574,0.04094667775863229,0.048184296083812944,0.13134257480381417,0.02161815627110718,0.02261397088631235,0.09958587161832355,0.021756241881990563,0.016437169080628766,0.2856025129794274,0.017819986274724874,0.0011015397056089726,0.19549301459467472,0.04354361608019293,-999.0,0.2462872234329347,0.02424516040752473,0.009865736682598658,0.0880171276563555,0.0861347402221312,-999.0,0.33593234534562794,0.024032089907322054,0.027999306933845492,0.21690515819193262,0.01803028520771685,0.004794797347086932,0.1178599256259382,0.026071252751834372,0.01883104365781349
NGC2539No652,0.2727188214609393,0.032112904174627366,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1880800442853146,0.028063423782473902,-999.0,0.044173572743239936,0.018242154918865713,0.01612467105521877,0.2102076473344547,0.047956511587217636,-999.0,0.03462701710303809,0.010886611491795149,0.024474224627782162,0.025208564427814495,0.02165351028621223,0.10648689336838886,0.05644780830515165,0.01224885953115686,0.03646063292891215,0.04035072109861179,0.03166219783877068,-999.0,-0.002075794719076561,0.007780289223179312,0.026504468606906542,-0.11832906993062434,0.026285015128340878,-999.0,-0.10626206074264719,0.00498210837345256,0.03565980715873081,-0.10232179248250997,0.06550409176984487,-999.0,-0.24259726745373442,0.02862128835312621,0.058400551231860734,0.14098675292405316,0.061457165881262446,0.05315940033636954,0.04206728505503654,0.027207021667204876,0.060094435428164936,-0.09553529631303304,0.038061270299255386,0.0065094208545126465,0.17445023544381907,0.01886051234348329,0.018563304459723703,0.05402284554594569,0.06182390480297217,-999.0,0.08611412170861457,0.05415487351416137,0.008028484066846697,-0.11910467292239549,0.0867780528904046,-999.0,0.1729887574280744,0.017910929516877904,0.006250224911861876,0.055753558368815376,0.01818068970474446,0.039386318688895805,0.11413094341670951,0.021878074759517065,0.0060266596726969365
NGC2567No114,0.4775581135535081,0.024573851796419303,-999.0,0.12722539977502414,0.0051033860102220234,-999.0,0.1599671067523041,0.02328465357952194,-999.0,0.029138375844304565,0.007859961191631928,0.02501107213421654,0.11101894400905896,0.03001517808086375,-999.0,0.04955217055474258,0.007779837104153408,0.013490818105244265,0.060870429437380774,0.01447718115513289,0.04371884729886439,0.08039717742513486,0.007263816190610683,0.02728615213254953,0.010151185808515678,0.038479304545345254,-999.0,0.042715592950658035,0.004619569295435743,0.011400066026346562,-0.11408376647673538,0.03157520732007166,-999.0,-0.1848447793593628,0.004820060535024219,0.03140164505741647,-0.11896560467323705,0.05978678120642664,-999.0,-0.18731303445183303,0.013100869254281958,0.020167478712422027,0.1622562741931271,0.037576509770655755,0.10822522252540977,0.11283339182501342,0.01893979587832514,0.03173355351449076,0.006249074512622216,0.017698505825306434,0.05074659587447147,0.2703039181326709,0.01711087109955335,0.02092951730680563,0.2235571238545155,0.038683130136567836,-999.0,0.36421140854448475,0.016310974361069073,0.007647358150185246,0.21449445797169805,0.0779264875523477,-999.0,0.39619189142839745,0.025060045933724164,0.03713677205429311,0.24983455004378166,0.017142169668710787,0.01635852468095797,0.1436838772511651,0.025683729538204608,0.029043419666379425
NGC2567No37,0.37306590532101647,0.024852768208516892,-999.0,0.07470826807115058,0.005314343496864875,-999.0,0.16744321514760882,0.023670018711843654,-999.0,-0.027497833481959666,0.008350776220926377,0.015283058804246701,0.2689119540205912,0.03046188459088925,-999.0,0.07980651034664371,0.008077141923536731,0.010758830544110365,0.18366142094970758,0.015015614486203968,0.03534842924646837,0.1823041097501886,0.007691808801501494,0.03778888748415341,0.043731889319903794,0.03916451369666213,-999.0,0.189758425339474,0.004781762668840837,0.018441284316904845,-0.029875621579041556,0.03189432996894459,-999.0,-0.17520585420803025,0.004923354990300804,0.0445127515330237,-0.17109767942213272,0.060662414313813987,-999.0,-0.24926742955202774,0.0142818690047388,0.05312375731706835,0.35109007676595627,0.03867539247506233,0.023855133377505916,0.14201660595329735,0.019920900959007108,0.01578685607000577,0.2225261832258486,0.019054743626954085,0.026914160105634143,0.31351888482900037,0.017363791789003533,0.02327863938071026,0.3048209536737648,0.040281202341816355,-999.0,0.40566926066920567,0.018970458284978394,0.012173955945601722,0.17517001553397515,0.08069541397000295,-999.0,0.4075951652739161,0.02480706380328976,7.977448849399993e-5,0.2893495294711051,0.01744529086040556,0.027859060138486214,0.18516475398610233,0.02585616982626474,0.0003363392310994362
NGC3114No223,0.33863967554161817,0.02705556687433045,-999.0,0.23096387927389384,0.006263072043507509,-999.0,0.22730685960077335,0.024587337828210112,-999.0,0.0970418158701068,0.009611691900793038,0.02353471794005266,0.255284137732492,0.031315673495813066,-999.0,0.09243391684713573,0.008817501588867075,0.015319011584780095,0.11710760847457005,0.01634668741637491,0.08231772666712969,0.15089782028454352,0.008746239879163733,0.04248374949131052,0.08878211256631402,0.040675524276171944,-999.0,0.103254739813578,0.005250704556471794,0.014562066440353412,-0.08964229645385985,0.035100524482991884,-999.0,-0.2909306091368598,0.005172964707470798,0.027425583597047946,-0.10078552778280575,0.06327501496376509,-999.0,-0.12287898359869562,0.017452345554433195,0.020309450056877943,0.19406793853118254,0.041931171342536364,0.006015469602687229,0.07251079441435931,0.02212415663180077,0.026610360836390144,0.02041812220723599,0.02278622794977886,0.01198737038482053,0.2278846084428799,0.017927135220329463,0.026343014877423587,0.11831218501608048,0.04488631913489156,-999.0,0.19061206732487895,0.02613341364753707,0.0004899774311109967,0.019514025255791545,0.08802083373745395,-999.0,0.30459606003207107,0.023090663933409434,0.02298225549277719,0.1907552332405889,0.018236531751951876,0.019766561710181443,0.2238956737228263,0.026000073450436426,0.018047910070201872
NGC3532No.100,0.3580398017536157,0.02557198047806046,-999.0,0.021830959576693454,0.022131858621602427,-999.0,0.18334645389167847,0.020835927130130043,-999.0,-0.00352925656926259,0.014031917986496228,0.03138062602364498,-0.04594204919294362,0.04669274908801143,-999.0,0.024758500802697887,0.008081675591326118,0.030407667282286707,0.020702571083219407,0.016314048389526603,0.0465415370535597,0.1077217404554055,0.00868427049093318,0.08158700141470618,-0.14901800639908067,0.020807100967091794,-999.0,0.0696508965806864,0.0068919078966881995,0.020016382846358496,-0.10070461041168996,0.01783463775984308,-999.0,-0.22796155188052006,0.003056367828731542,0.049104443920746095,-0.24017267913450133,0.04164928607106317,-999.0,-0.4121930540153145,0.030425625594422388,0.21623764995843586,0.19602188142438143,0.037041842798963026,0.1337556413841655,0.11082078149739806,0.027233687960530346,0.059125412421099775,0.06254634472191747,0.022736887502796316,0.0562148633578562,0.2271981964666918,0.016752127815867657,0.020393251366907228,0.36447256833041797,0.029940920343012024,-999.0,0.1350772703062852,0.031141775846449917,0.013983679064524177,0.19312391090525474,0.06123026019230024,-999.0,0.18260963449873416,0.01282931830340155,0.08270189305125045,0.20377441705145694,0.012243485007908084,0.06818001809041073,0.1703088622683574,0.015954064271924154,0.03025349506040638
NGC3532No.122,0.38865853358118213,0.031707531253249245,-999.0,0.055023935903666166,0.022698372482776587,-999.0,0.1539582601647782,0.027795641621428165,-999.0,-0.015327645735897899,0.01856150220890758,0.02687068428615432,0.051138350852244774,0.04863997896251944,-999.0,0.0458173102430247,0.010482185464754481,0.027170324763164375,0.19371383564598582,0.021651491450726038,0.08560094704936641,0.1691678406240928,0.0120670183282456,0.07944313482236275,-0.06146238076547145,0.03085028243827186,-999.0,0.1759371388992415,0.007983164369857984,0.010048955215271247,-0.04568784565342571,0.02371435022588812,-999.0,-0.15441116133658622,0.00473540142031683,0.053550898115002944,-0.09539615327222267,0.06340605501556781,-999.0,-0.2590940727156935,0.029073444594332393,0.11899929093273864,0.3750352637945314,0.059126491837556173,-999.0,0.1174868241885367,0.027774814262039486,0.07997226903049469,0.18558039760691253,0.0381230468533145,0.0401265692035777,0.29028764196010354,0.019108514933626905,0.029878439066431506,0.26839625936896727,0.05901282300043454,0.145039956013062,0.392146923490733,0.05462695559647245,0.022845468509197858,0.1966587947709309,0.08472357886404526,-999.0,0.4209398196734477,0.016872879072644547,0.03897040816246794,0.2661095115630331,0.01745764993165425,0.01998324397232723,0.16570742435669084,0.020010335746333142,0.00857215993229725
NGC3532No.19,0.378384120147182,0.024513461244728845,-999.0,0.07869515246460126,0.022615050629013075,-999.0,0.14906353469208314,0.02031633186282785,-999.0,0.0032097994516075423,0.01354125120562598,0.018800751201411114,0.09032403428470775,0.0476987737351591,-999.0,0.052164199700557766,0.008213319968438597,0.009691059208994861,0.12156952476705238,0.01566771236663237,0.014942745110142708,0.1255027338789155,0.008262348942806957,0.0393582407671146,-0.02932919007179674,0.01951119718985751,-999.0,0.09493587456009206,0.006823894947086035,0.014310443378717638,-0.0804556998265809,0.017489401793650296,-999.0,-0.09449452531297314,0.0029594811543856327,0.022147340828897313,-0.12913931767553916,0.03974223591165174,-999.0,-0.2945227942217677,0.030666312091250904,0.06291378057910083,0.33522832622434195,0.033751024279615356,0.007200561788958476,0.13578832599773602,0.027002855347021106,0.03882071872700137,0.10505752068347579,0.020305410315009407,0.01911915767988821,0.29071917187934515,0.016189701002978604,0.018978967694814636,0.3094258133029925,0.02711089161126069,-999.0,0.32329806898259783,0.027732367213800835,0.01097470344537696,0.13625400961982986,0.05856292465196066,-999.0,0.37844624058544873,0.01256498927851674,0.04200360034160287,0.23617756075873977,0.011629935188628005,0.01726424295935733,0.1664142275965441,0.016478450060527287,0.010169428977213874
NGC3532No.596,0.4626188889873182,0.028678353166183272,-999.0,0.11791125720421014,0.023350307388746796,-999.0,0.17866761937790343,0.021589189437782846,-999.0,0.04478784271250509,0.015213414110578003,0.015979358102106225,0.06742865555301569,0.04959770703699968,-999.0,0.06869256439328492,0.008508385247000178,0.004667684752896229,0.15503727724873806,0.017916454068272306,0.016324929563825957,0.14133480341947133,0.009618873244368746,0.0451476813267038,0.011165258583931026,0.0239272888084985,-999.0,0.10900607187933949,0.007174079578449566,0.016235961330378492,-0.09838666060945145,0.018451530067282552,-999.0,-0.1480736118495789,0.0034946877478940655,0.031147331601783224,-0.11761317954442085,0.04628751235429142,-999.0,-0.16003890471685345,0.03022082458555427,0.045278204022973396,0.3221006206490882,0.04493907275926994,-999.0,0.1291436516284754,0.02773343454806099,0.054543755471906236,0.14126663685161467,0.028058862126900414,0.047553485574240724,0.3003912475490639,0.0185189138585826,0.024055589943063088,0.35728775165735427,0.039298746504951625,-999.0,0.3946894313882303,0.03932716621388907,0.04381122854019373,0.15344104870289121,0.07128467718817827,-999.0,0.4186177649602667,0.013568281077742135,0.02584134730813743,0.2476626178053331,0.013814970821908634,0.008068999101175575,0.17387850109148684,0.016559280858391395,0.0015067063128647723
NGC3532No100,0.5189146952713592,0.03252322032231573,-999.0,0.1387715927208918,0.01817838219310394,-999.0,0.15942584003822147,0.028770032919915478,-999.0,0.059131430341904656,0.01529707343883235,0.008226354042496189,0.09745651219053114,0.04391987986852892,-999.0,0.03173387178944853,0.011130767482533764,0.012101558922941385,0.011646017076597265,0.020886778431067187,0.08894069902677383,0.05503324545290912,0.012054475275674537,0.03002988765760089,0.008307006705184306,0.037257954729037826,-999.0,0.001442161764934169,0.007666821678406775,0.028002822610675028,-0.11454976340948514,0.034345347093226036,-999.0,-0.19798046789358287,0.0054851348351257325,0.039573963116748975,-0.12276894621811779,0.06938749654031393,-999.0,-0.19456941580079595,0.02811323126145073,0.054691247597436383,0.22039097093266968,0.06039134033677925,0.018067525349957758,0.1290294647232984,0.026568709927828903,0.028816872013775235,-0.03208050204747284,0.03736422477137592,0.023481632598127862,0.23877901314026057,0.01856574914645201,0.009407830646911641,0.19626257707890998,0.06224938866393736,-999.0,0.3479027609757205,0.05169824785232558,0.012641768414515225,0.13057169878538138,0.09533374022119563,-999.0,0.34929391732534787,0.02117896620112557,0.05448466993826721,0.21106203151785682,0.02088253307259712,0.014908412565169643,0.15412052998269266,0.024155032424840992,0.0015451169534484305
NGC3532No122,0.40887950298487075,0.02623797656599608,-999.0,0.06896872366272275,0.006068997224246608,-999.0,0.17232332607348175,0.02449738115859034,-999.0,-0.0013370903019499225,0.009464268254639616,0.02602202642665674,0.03606818587888086,0.03127631608708074,-999.0,0.06153366810703893,0.008734691241318648,0.03425513509125063,0.21151572512421787,0.01619971431062615,0.08470898399312386,0.17206689510462359,0.008619286446750966,0.0815918047544135,-0.05314525113465826,0.04055398954870067,-999.0,0.17363966727449762,0.00518209796956555,0.019719384682277942,-0.06452574150105192,0.03380792166228505,-999.0,-0.17029993997947948,0.0051461907773668455,0.05167403027979666,-0.1057105968154751,0.06290961092557565,-999.0,-0.2431168158744318,0.017046268856958226,0.1308140343684262,0.37155406245378975,0.04147942426057106,-999.0,0.14636531793339502,0.02189623556346601,0.0718011041583101,0.17417877592866873,0.02231356857011412,0.06014698540981906,0.29653204181671217,0.017878110759110857,0.04547583244547143,0.20466352954729783,0.044269660076979134,0.11657799241644995,0.38845553134046057,0.025266005169348987,0.013099575050638468,0.2864475581662095,0.08715457154850605,-999.0,0.4041409179908393,0.023632138605444244,0.0331133403727715,0.24729108529567034,0.01814251949763201,0.02944538118722638,0.17220753824725832,0.026033078362973583,0.006241458458404139
NGC3532No19,0.3845309292932767,0.017806483933710555,-999.0,0.07613030377700623,0.0132514178063771,-999.0,0.1442872362248213,0.016152576920258618,-999.0,0.00761124373544661,0.007728897654759893,0.01665276568061698,0.045682664618787644,0.02346958735562139,-999.0,0.04819612839424186,0.008818426136681675,0.006672000096861021,0.10409075825759972,0.011717106936425813,0.013807334033685283,0.11698166650451396,0.007839194130725508,0.04092744864591019,-0.02788264765192508,0.018590464274835492,-999.0,0.10156439181166338,0.006130281100890597,0.010770013441186489,-0.08529994651494924,0.013090070795069839,-999.0,-0.09426320161582233,0.0032701350818635758,0.020715269899381387,-0.13194992448933376,0.038026857216033154,-999.0,-0.2927224303573719,0.012665913209477438,0.05496093304455651,0.34567664381472485,0.02707772624261201,0.008885214533021574,0.1246968519173133,0.020756018346305933,0.03492395625303169,0.09538232089822238,0.013628065341755105,0.017092293371594194,0.28976698618131586,0.00739653032638125,0.01887828227273619,0.3106305405081303,0.021590242265955628,-999.0,0.3481752505132568,0.014520319442416468,0.018008932077360013,0.10939147231940524,0.023763912385467493,-999.0,0.39390683714569186,0.013658932272447926,0.036702523960982066,0.22889202020469174,0.010406317827432067,0.0034710247965149127,0.15919511674482523,0.022912347744096482,0.009690821725859375
NGC3532No596,0.44004494459353694,0.030900762300993725,-999.0,0.08285803494685595,0.023062508323954914,-999.0,0.12461983509171048,0.02355106141822874,-999.0,0.018787641820748074,0.016200398002287283,0.011667090054955807,0.05107935594662724,0.04920437179746798,-999.0,0.047810316492329974,0.008860012878400441,0.013239564482000084,0.12316570958737469,0.019011609353560895,0.004108092395387754,0.10420499872223324,0.010478588450704268,0.054569275841306386,-0.018147271929222303,0.02609493125880257,-999.0,0.10126948026378557,0.007420070440955025,0.019462788668214607,-0.10219814292844479,0.019146290018727967,-999.0,-0.1240926181412679,0.0038937504531731805,0.02837286157973727,-0.11716219770349948,0.05165218966044516,-999.0,-0.20089931608685477,0.02948185878323629,0.033907855319155626,0.3321933769702533,0.0501637624392836,-999.0,0.1301829565229697,0.028113746542284084,0.0528409619291218,0.07850284684476531,0.03210302680115027,0.011363752671216504,0.2794224782347727,0.01909378921317065,0.02118691824814184,0.19227265838058014,0.04604111290035091,-999.0,0.353984522419756,0.045407215017466855,0.020289984039455172,0.018133566774287804,0.04189642362190657,-999.0,0.4116676719904139,0.014155477971292886,0.004969983231678067,0.22822585036696386,0.014980077173211996,0.027345429294047485,0.14272245426650482,0.01679023781997162,0.0007264477336953179
NGC3532No649,0.3240822304384743,0.01775514287610749,-999.0,0.23001598672279566,0.01309941522155537,-999.0,0.2264853057594748,0.015915666095940927,-999.0,0.09252391838279728,0.007723337124201726,0.02151971126989178,0.24612572328864246,0.023189881561692896,-999.0,0.10524061044234272,0.00870013047110646,0.018311059674311594,0.13816352714867758,0.011617124947735185,0.07186040284433201,0.18350097450140102,0.007770231634594725,0.04022884870556557,0.09050817598927452,0.01880731567572826,-999.0,0.14986785980300704,0.006088499311820889,0.028534470437400754,-0.08185265888494442,0.012951954047562496,-999.0,-0.33089014157139296,0.00324371003948741,0.03102484452548505,-0.10466724159555518,0.03772970318293908,-999.0,-0.1722973258408016,0.012607147888361347,0.04088396712967491,0.18380598929314146,0.027494167919190512,0.07132863461247957,0.04408893474024134,0.020458648557526188,0.03650709083349234,0.04575678195612637,0.013569639320435645,0.012340930889252592,0.24554381302074546,0.0073364199625768406,0.02596209640829203,0.13999330427919432,0.021623938529019497,-999.0,0.23691276123517482,0.01424516427744816,0.0033985457408275688,0.015259571197820065,0.023360539295034035,-999.0,0.3600659794083827,0.013646324315146653,0.00849057817667576,0.22367512986663107,0.010349200824499723,0.022719439765026786,0.21412397475991765,0.022459194640077073,0.00574309368344364
NGC3680No26,0.24879545152938554,0.024908324349735902,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.20678128316726221,0.023746822483737193,-999.0,0.08438745281661701,0.008447624949696697,0.01541629226998344,0.15720727352347447,0.02834959887474017,-999.0,0.0671144836620294,0.008135503996652577,0.03376647478107026,0.0659706312215915,0.015121447963095237,0.12242428010593444,0.09824606682161877,0.0077734152985978605,0.04521496305227492,0.06515736489396828,0.03930139475159725,-999.0,0.02774299874476311,0.0048127311091316636,0.031905977539157894,-0.08876184145797539,0.031957966618388546,-999.0,-0.15900611602484793,0.004943469542334412,0.03741441367748982,-0.13001569477520847,0.06083733734318724,-999.0,-0.2404953845538857,0.014512855982880702,0.03739607375871175,0.1981403584732052,0.03889473689324638,0.020274896279472432,0.10011869344268454,0.02010668921181452,0.041284426660926174,0.002883165669464338,0.019324772142362483,0.025647496149080587,0.25050702491346555,0.01741379440140582,0.025296985168776986,0.1721594401104356,0.040600447336256944,-999.0,0.22577184373662135,0.019502776114427748,0.024643704828527582,0.06300884080176572,0.08124874192268632,-999.0,0.31645227069421816,0.024756317726278468,0.03266215805228706,0.2109425843014115,0.017505155722992792,0.006138355902990458,0.2065411680443185,0.02588882290346357,0.007648210987608539
NGC3680No41,0.27742074499066094,0.02208843081086801,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17453084334538932,0.02025456749155968,-999.0,0.08389373029945849,0.0016019411768413026,0.030257145736935623,0.15720727352347447,0.02834959887474017,-999.0,0.06503310574654449,0.0032798616097112466,0.031521014052877896,0.046512440540671524,0.008318925411170998,0.10983615433893518,0.09970760666022206,0.002334226410650683,0.038295855191768285,0.04874477795830548,0.035143575642502214,-999.0,0.040943194403733674,0.0017904566736748509,0.040913815188305926,-0.09181044701936034,0.025715846606830347,-999.0,-0.21002854752771374,0.003778477728810846,0.03742289916200723,-0.12449340197127465,0.041114454220350906,-999.0,-0.24159303071537733,0.0031716209350143372,0.030567970403247404,0.16967291475869714,0.021821714938394503,0.026317457024863822,0.09591583217029301,0.009794634636876697,0.0174750053778088,-0.012781816234546522,0.010543285735616472,0.030180255788963845,0.2296129196553616,0.008874182140383434,0.04215748212948542,0.13671000197756603,0.016846613409327842,-999.0,0.19837323096684933,0.004471985716241439,0.021824218108613055,0.0447465709828401,0.05204649745009318,-999.0,0.2818945631269506,0.028746532754510865,0.03255258557250024,0.1688389003691523,0.014097204379453561,0.006601687139279444,0.1654780942778477,0.011261902133254603,0.022073017654389876
NGC3680No53,0.26766027826723415,0.03038814659191264,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.19770891393095186,0.025942375503179113,-999.0,0.057493271177587735,0.011743541466983518,0.029359696298883325,0.15720727352347447,0.02834959887474017,-999.0,0.05786847511513589,0.009890300134221574,0.035915166918683926,0.040409795566447915,0.01824391162156315,0.11347893066356703,0.10156849776666048,0.010346415987833193,0.04933553475206267,0.03846783549063537,0.041051253216184705,-999.0,0.02592645066238214,0.006377337860025417,0.05248950235899179,-0.1252360148342524,0.03594018329009736,-999.0,-0.1974609419305613,0.005474801515398838,0.03524781872359585,-0.13256867679495365,0.06666522012105998,-999.0,-0.2392059017749317,0.022957004357418726,0.029106766016646853,0.12838499362142183,0.04770757098207885,0.031247808915967595,0.06126429615835899,0.02499811679212586,0.03346835912759355,-0.02657435903582006,0.029369847201702916,0.028073207494787776,0.1595720682678914,0.01848665071954735,0.05883904610517156,0.16089719180791362,0.05311414175833732,-999.0,0.1864903534038777,0.038479856441722714,0.02755136596037018,-0.003681758273945457,0.0970724490919381,-999.0,0.26219499190520845,0.021906584796576294,0.016003034969083313,0.14759319888432126,0.019421564199885052,0.014224757549722564,0.14160297574794545,0.025424654491535147,0.011465813702756456
NGC4349No127,0.4700477938998785,0.02229491245000699,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1895167314349594,0.01932074336863342,-999.0,0.04110231896465316,0.011267575810191586,0.021058414475573203,0.15720727352347447,0.02834959887474017,-999.0,0.019434756592574,0.008267752511540652,0.03469667098223171,-0.0036836115833100425,0.01299257422555399,0.145783257805445,0.0909705586570478,0.006572492820624466,0.06239392936545629,-0.03150820103892282,0.01458501804511077,-999.0,-0.0154165243637749,0.006460432415449947,0.07365680742996959,-0.12434352518252634,0.0158751494580915,-999.0,-0.29478167215382467,0.0025392061473333404,0.06921519206717863,-0.1918267600247957,0.03842415135748891,-999.0,-0.34156385396957123,0.030805242210104417,0.1918940469891658,0.11026145152243444,0.020260376573600285,0.032943989371301996,0.11404119828042839,0.025955101323469024,0.022337983305244516,-0.08761983819017827,0.014739484006733822,0.03257566378276422,0.2003585406108633,0.01478865001050558,0.02220245714932731,0.22651123258047268,0.017983685826242234,-999.0,0.3213844546232546,0.01896039366764459,0.031049393459115643,0.11894353603871377,0.04735259565047384,-999.0,0.29988022547049625,0.01168728437776133,0.0581425750116312,0.18275168304910389,0.010235762273687492,0.04663785243910529,0.1832926267480346,0.018461354810479016,0.013266800211962138
NGC4349No168,0.5016241401840218,0.032534377568916376,-999.0,0.0938854829127593,0.017891621570558805,-999.0,0.13289406464910988,0.02854585380241054,-999.0,0.01571273356933771,0.015108470924416369,0.01825082815340513,0.054031737200737506,0.043693244802999284,-999.0,0.06666240932542977,0.011055820395352472,0.015640484191649283,0.1346458420008375,0.02076247761113708,0.027529098898252596,0.12393290685926409,0.011974308068179444,0.03072168758336861,0.04204442423877586,0.037570469654130856,-999.0,0.1110130749689223,0.007624423407458001,0.10019581938576776,-0.10287979990613083,0.0346187720302799,-999.0,-0.17354475845435813,0.005507712519701703,0.025182620702934894,-0.13709804862353936,0.06906211467625095,-999.0,-0.21418044560028285,0.02808558672494806,0.017409901870733664,0.2103003582553966,0.060197567661075174,-999.0,0.12350325595178047,0.026535170335476095,0.025208674631871434,0.07774534243044742,0.037180275877140095,0.02588692298897829,0.30029578270431745,0.018543654175760635,0.01637815790427377,0.14131720809035064,0.06197383128407003,-999.0,0.38018447570112057,0.05157310849199588,0.0018853641691176926,0.11034720848551904,0.09515147410383336,-999.0,0.38185652486999455,0.021230395031385553,0.04168162353700779,0.2653905272402508,0.020925499341586787,0.003635770708223296,0.17432555391999693,0.024052068495102653,0.015133984322801664
NGC4349No174,0.4765015144169515,0.02836921964662195,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.16726298734311162,0.024910665674607046,-999.0,0.08148340507599713,0.010137367921524587,0.03356532152454616,0.15720727352347447,0.02834959887474017,-999.0,0.034758487496005075,0.00910649287646256,0.029876473963789785,-0.012493946692530816,0.016865610798822074,0.13642035485284185,0.029769240405853784,0.009188685695196258,0.036274967917663097,0.009826686268794071,0.04111290995650283,-999.0,-0.015052115233940191,0.005488784996739238,0.060025948965334905,-0.12094146140939183,0.03587384800121925,-999.0,-0.288934828358168,0.0052622971762913695,0.04645061941477899,-0.16647570517379068,0.06459229703963734,-999.0,-0.23136111748785476,0.01889769281868001,0.09234935658146926,0.1304154072105478,0.04355424281074593,0.06404757353010357,0.10211742131621632,0.022890479296216456,0.013307427826712034,-0.05825440628590811,0.02448557171662967,0.02722856064940475,0.24381849507942727,0.018101374690900045,0.030760896546882854,0.15428630817615113,0.04710954768372632,-999.0,0.31202290412537625,0.02926306251376314,0.00535300394356425,0.09722537130450964,0.09114445358411304,-999.0,0.3117135629493424,0.021890272006278685,0.08154873938542881,0.19476581435123305,0.01856564137169345,0.02962608759428434,0.18634808581332585,0.025876678228055457,0.009798415247557146
NGC4349No53,0.4442020123802717,0.029501309083197307,-999.0,0.2896868595051668,0.008625664089977897,-999.0,0.3173417902385097,0.025509905541034925,-999.0,0.11535553608693683,0.011087677787653853,0.02398332855938747,0.23153102412070758,0.032678464563322476,-999.0,0.08285862258571838,0.009591920140419059,0.00920982109807901,0.16501005700446195,0.017732435940820215,0.08710201409090493,0.14667628225038432,0.009917693333702073,0.04112755678640268,0.09158959372157227,0.04147205981332769,-999.0,0.11901493560677748,0.005970004935539671,0.023272664197164127,-0.11163993200574751,0.03602745369112081,-999.0,-0.3265794738802832,0.005399981239674696,0.020176880575550372,-0.08169280412591284,0.06637644641625175,-999.0,-0.047993351541556706,0.021387779553079567,0.029252083367554468,0.06613527450230747,0.04624194763596754,0.06243169127746087,-0.06300834308573189,0.024160767155372753,0.03419339458037783,-0.10700248503617654,0.02746824257122456,0.009768012364861856,0.11353586536372973,0.018369439596358624,0.04943076198782263,0.052591744999372025,0.05089824137277267,-999.0,-0.026034392937612436,0.034835675566534975,0.011320494872261735,-0.09403458205065185,0.095689948546573,-999.0,0.16226433869505363,0.021880213927261388,0.029850835281358304,0.14235042337336054,0.01910789390967076,0.01409045568729958,0.23611872865428146,0.025625239721283465,0.025579355033351014
NGC4349No5,0.48106999370213505,0.025918742470322543,-999.0,0.11204160603286717,0.005921220545065256,-999.0,0.10794168039243168,0.024428188891186364,-999.0,0.01988572982562925,0.009350505918636233,0.008294691810311486,0.07451422711416417,0.03124602163092295,-999.0,0.05427787304583323,0.008670296136366586,0.016658843460081306,0.12314005790289645,0.01608582850497319,0.020348114731087125,0.10578842425772744,0.00852039603444627,0.04530381504279804,0.02674226898212556,0.040460561432721726,-999.0,0.10871462123112854,0.005128493502318185,0.10607045219377695,-0.1043545256041018,0.03333059925896512,-999.0,-0.171551832882972,0.005125004851015327,0.030051527905026534,-0.10832588846573582,0.06262890078911588,-999.0,-0.2123052009295333,0.016732732050150467,0.028106132775567505,0.2820014033282799,0.04113193390537318,-999.0,0.08062417734745092,0.021716042525407164,0.04178752158637537,0.06403120989938721,0.02195003948888807,0.02715017597865264,0.30243275257085533,0.017840237004709478,0.0026613629738971023,-0.03118960861977843,0.04379594415411681,-999.0,0.34693332893906326,0.024599888186174482,0.004807685413143414,0.04153157696905613,0.08648915886637351,-999.0,0.3911007447378833,0.023893576159718547,0.022539260646235,0.2469317319173201,0.018069481557915535,0.007727051427559209,0.16860964974288495,0.026058069939385777,0.0028568380724393605
NGC4349No9,0.5130181489223699,0.02069431077157528,-999.0,0.1329039213826199,0.0036603509900965613,-999.0,0.08669843696392046,0.021916066450216033,-999.0,-0.015482600931136271,0.002769583466177806,0.013739248239646923,-0.04121203090084466,0.027115973964666182,-999.0,0.06762113735956825,0.005370163346013059,0.06000321565458945,0.12419861941664358,0.011094466608292152,0.12288371699192221,0.02451329031263915,0.004321554441541601,0.13130595099741418,0.17125334320419552,0.034606419166382955,-999.0,6.682483601877509e-5,0.002866394169043383,0.18566833519316908,-0.1582622112826829,0.025268759928712074,-999.0,-0.19535997646823913,0.003973590506770173,0.1068407781254406,0.02784119477409211,0.04991143228630567,-999.0,-0.22830525231319926,0.006774848475676117,0.12872725538936183,0.19452176682028335,0.028528097156516677,-999.0,0.13526509347515572,0.012552246787292559,0.214840987819674,-0.11603435788760444,0.012149713838705847,0.07514359025968925,0.26605389915698546,0.01426238598611507,0.029184386310901186,0.12986717548104573,0.021618105762733247,-999.0,0.6895209751807811,0.006709986801764714,0.16575650255501523,-0.19281854961212405,0.0645731909027854,-999.0,0.5764786407861525,0.027497434868224566,0.09937894697301101,0.23312904166075657,0.014757155216924531,0.08397708344646623,0.09273905565328819,0.01952945048077547,0.06427266870935672
NGC5822No.1,0.40641074623680035,0.03169000506700187,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17668216492773375,0.027784106078752722,-999.0,0.04038840346933342,0.018572811054995877,0.023657320469045652,0.15720727352347447,0.02834959887474017,-999.0,0.021670140532517018,0.01046344532397768,0.037172618693535726,-0.004929520172587298,0.021651368249006393,0.13962045385683047,0.05995693835808122,0.012058467531410101,0.05524037081985795,-0.026213185203446787,0.030815399902371685,-999.0,-0.022828857197163065,0.007992122508535425,0.047410740187177,-0.13099129761534484,0.023603778395644856,-999.0,-0.23088932128289735,0.004724317131760402,0.056903878157018216,-0.19215675914404712,0.06331584374530783,-999.0,-0.2846109837018737,0.02909277483765296,0.11636022934977032,0.129181927387719,0.059025347107904816,0.002509080591283408,0.09174078110147468,0.027799007388632755,0.019478436067469494,-0.048671032274112125,0.0381256904362353,0.02779648904771237,0.20697329590471797,0.019119181390022964,0.038935870775282384,0.1952006650931633,0.058891397710605274,-999.0,0.35630352312338387,0.05464721157079102,0.040853574160662515,0.16618708211373773,0.0846356201137293,-999.0,0.3195082770563255,0.016824212341657575,0.05573894818349905,0.18811786742690467,0.017426077634401786,0.025737210942102573,0.1519936169235358,0.019929745428336643,0.004257780978722203
NGC5822No.240,0.3819562797678746,0.027926060495523927,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.17671470480566848,0.024679821647003247,-999.0,0.05210187674579389,0.00976271147472034,0.04199258774739617,0.15720727352347447,0.02834959887474017,-999.0,0.040573273697543114,0.008901557741557547,0.03691753170148228,-0.011751404179201369,0.016496562213629228,0.14204972058843546,0.09663984363033927,0.008874942377385748,0.09745402847269108,0.031070504387883363,0.040800548591449014,-999.0,0.01073935319886686,0.005320078518575114,0.056394891191782044,-0.11910268783280989,0.03631795827716578,-999.0,-0.20875439550341854,0.005199602712551583,0.06417725520122898,-0.1746059574646235,0.06365119739156908,-999.0,-0.23338526251247307,0.01786801922811573,0.06660949321049268,0.15055454201795526,0.04239555294451109,0.010937885186968782,0.0967838712607792,0.022351443365408646,0.034418054394253134,-0.025781906387555426,0.02327221839077182,0.02629775995656233,0.2117979761483266,0.017977286306450898,0.04711074854223941,0.212726939167424,0.04552118880357977,-999.0,0.3688995273011352,0.02702675856811189,0.04286077373909081,0.1667271414620661,0.08891274533402578,-999.0,0.3325041489526346,0.022471717035740132,0.05395313109998231,0.21831396812359632,0.018332073264429826,0.005390837869362966,0.1578688838361585,0.025965538182595727,0.014429934043934736
NGC5822No.375,0.38871633034658026,0.028654240768722382,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1516255052988043,0.02506797695482087,-999.0,0.04768584320611191,0.01039090257419049,0.021638182656417412,0.15720727352347447,0.02834959887474017,-999.0,0.019094390213745385,0.009242040641193255,0.01824081523377748,-0.01622444895579414,0.017113307883616424,0.11991079831747348,0.029422461304822012,0.009396786907667754,0.0398247469117097,0.020066971393683075,0.04132598242479328,-999.0,-0.00829486109412933,0.005600604650840673,0.03845464158892338,-0.12405668341813991,0.035948803869893874,-999.0,-0.17461895180433495,0.005302035924725118,0.0427238750306454,-0.1506160782254865,0.06523524640922267,-999.0,-0.19591195140689932,0.019593088538251036,0.03897562632014971,0.17133423106513884,0.04434334682552198,0.01825337185071424,0.09466577961415223,0.023237016643927223,0.028619624319640227,-0.058373220167212025,0.02531272382049873,0.024270531935011365,0.20782076044988906,0.018185056716314513,0.022870759607074923,0.1391433343605447,0.048194782833623176,-999.0,0.31024605517663206,0.03079192407197337,0.02527678940000455,0.1657155560555571,0.09266944085044732,-999.0,0.3459529539290979,0.021884204928582247,0.01963819343423684,0.20378169566668325,0.018720806293425585,0.007855226162738718,0.15629746891722412,0.025813953856876355,0.008949894404344835
NGC5822No.443,0.40821773483168844,0.02790336763019928,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.16707999985254884,0.024668460842215106,-999.0,0.052384869089427105,0.009744189245161027,0.022360612328646074,0.15720727352347447,0.02834959887474017,-999.0,0.05189612814076855,0.008891291622241993,0.030248071625993658,-0.014238701534558362,0.01647821644572179,0.11358764612908609,0.04477617506308395,0.008859228783383511,0.037445033974009695,0.023699671398609318,0.04078518657667639,-999.0,0.00199384588500115,0.005311616045894704,0.029938257966941134,-0.12041183153042653,0.03635943080319534,-999.0,-0.19838212255382984,0.005196378284947647,0.0356433123708184,-0.1125319756556857,0.06360495949196028,-999.0,-0.14775063439316136,0.017817055677241997,0.05982261948048383,0.1828246389526536,0.042338511898490395,0.0004021290912614439,0.09942446359622667,0.02232389216189568,0.025848743129923454,-0.043253745011512884,0.023212515612973574,0.023629146201111326,0.21673782621922924,0.017971139288094205,0.03414477566271883,0.15152956348251848,0.04544315357387995,-999.0,0.3079543118579724,0.0269169360329456,0.02347122131046711,0.18314085500425306,0.08880311219689156,-999.0,0.34731594798143656,0.02251749633442198,0.008705471599491366,0.19864546786693427,0.018320397535238214,0.0035855459936444956,0.15026134582597828,0.02596981341361511,0.0128428188601266
NGC5822No.8,0.3945879735576865,0.021095754254213877,-999.0,0.10835697800210986,0.0032396078238518607,-999.0,0.1418239380975217,0.021625373398761107,-999.0,-0.0063860368782373556,0.0019895125540860896,0.012122220268321503,0.1485596275891874,0.02653689664199337,-999.0,0.08640961423548618,0.004247623853207628,0.01389887582891261,0.07972076143613624,0.010062910688355423,0.028018922747227906,0.09897453229384098,0.002772501966734987,0.019801054507879088,0.02135392284732962,0.035108718590806685,-999.0,0.10768803843602372,0.0023462746628596562,0.030100630428037546,-0.10505752716506667,0.025615278901618625,-999.0,-0.11920694000614152,0.0038651302091356216,0.01915788146151015,-0.1284061334741855,0.04704879097488061,-999.0,-0.19416113783738087,0.004439753396063913,0.011917549350763312,0.28678423707622236,0.025311635836820803,0.0166827987660991,0.10520822059840909,0.011601785553591148,0.011057081720620216,0.08261996436116766,0.011593107955139525,0.0050715019458498906,0.28533125047980723,0.012509489130460379,0.0028588403691630626,0.19864790215894867,0.019391062665066485,-999.0,0.24968399933867277,0.005536549329041102,0.004829275813027029,0.22026303775678446,0.061139748152407476,-999.0,0.3438724820829845,0.02820241380408431,0.01846475383837194,0.24766236860702254,0.014511732951530762,0.021555961277145458,0.12400238742634845,0.014549291854728058,0.02042850195006779
NGC5822No375,0.4008290592392634,0.032019142601151795,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.14242206752448794,0.028000502209791972,-999.0,0.05781626035453624,0.018326971312676656,0.02538151315445914,0.15720727352347447,0.02834959887474017,-999.0,0.030847287362802404,0.01079714059299414,0.03035316153565416,-0.020649841755450926,0.021653114985223997,0.12751924627115896,0.043249958613188914,0.012209041273770012,0.037092339970746686,0.03242773088600548,0.03147084508590738,-999.0,8.393687272437167e-5,0.007825914331608973,0.03634228588019835,-0.10573950251596531,0.02568425041454452,-999.0,-0.19323727639060384,0.004926321602596491,0.03755600895345029,-0.12142580568194883,0.06501271340281664,-999.0,-0.17393450086887685,0.02872664049688559,0.05658888216076967,0.17476808409336736,0.060921431269744815,0.013744981742250195,0.09170355888798028,0.02733965780557018,0.024540988771306452,-0.05854187989760429,0.03807531604467259,0.026040010097378077,0.23392439322970593,0.018917987362920094,0.02520465747034698,0.15114707186198761,0.061171885516668426,-999.0,0.31748806665978324,0.05426586186552405,0.02207602683141774,0.18729360928978456,0.0862902289389839,-999.0,0.37063746692953436,0.01768228095845241,0.015114044904280838,0.2109708375619061,0.018013284227869467,0.025551424260059366,0.15645353015787827,0.02144421707922782,0.01077793254842302
NGC5822No8,0.3921897128292855,0.03185418227380616,-999.0,0.12388986587694625,0.02250719458764587,-999.0,0.13437572045021448,0.027892107685674444,-999.0,0.013317232829800574,0.018459032934142312,0.010872715997007234,0.13821431278084972,0.04839304107880444,-999.0,0.07420371872097252,0.010634633661103206,0.010897272327464633,0.06594829560944176,0.02165238337004634,0.04287889897443197,0.10072105975875546,0.012136188611495048,0.021181126989006198,0.035946427711833095,0.031142252702788056,-999.0,0.09571574784592501,0.007908653721256651,0.037789872889711765,-0.10568197651345912,0.024640519030188747,-999.0,-0.14428202858278105,0.004826661013717208,0.022311390365887418,-0.11522968034552328,0.06416156146450297,-999.0,-0.15401202837600003,0.028910962458930194,0.019302640624886118,0.2904517964583133,0.05997205466837066,0.01131909243591192,0.10590660880781066,0.02757120252262773,0.01617437783111392,0.07709756499071041,0.038100751702473915,0.00516689952148693,0.2625312488309977,0.01901904709147366,0.01022189055689385,0.17439751700936412,0.060028846627030834,-999.0,0.25497242104881446,0.05445723303679186,0.0006242694803399729,0.16940835234986906,0.0854602473436766,-999.0,0.3438056633253829,0.017266246839360608,0.023698838817120624,0.2288075844158296,0.017720470999128143,5.9409030690127373e-5,0.1459694183073947,0.020684915408210578,0.0034677427634035862
NGC6281No3,0.5246260541142284,0.03160843808792329,-999.0,0.13399614153113432,0.022827414978651348,-999.0,0.1364576399442587,0.02773039884117744,-999.0,0.05105259208258875,0.018622816201733578,0.015596900410295477,0.03150281022321014,0.048806564682804345,-999.0,0.056228849440010636,0.0103747228430189,0.01716220375047798,0.04732697860933541,0.021650744488263676,0.08390153096410669,0.08275150748516069,0.012017857014703311,0.03129810716430172,0.059647182873164756,0.03065308953320506,-999.0,0.046266684447065914,0.008033947606162023,0.004394095022921793,-0.11649399449349293,0.023089512199390982,-999.0,-0.16702945782432646,0.004672205768902238,0.0318332264188357,-0.09426590304530155,0.06289623459707062,-999.0,-0.15083047924899173,0.02918248782482076,0.0062020991210378525,0.26575656521498303,0.05855437686059399,0.021515078062913376,0.11877145908772027,0.027911206890736947,0.039079439047615926,-0.00990148712581096,0.03813793253583641,0.015882914725815264,0.2843565807577999,0.01916874490474697,0.006785715095351752,0.15275644206480368,0.05832625568652107,-999.0,0.4177332562605569,0.0547414010910446,0.019498836704396977,0.1417752797214639,0.08422649784270896,-999.0,0.38093849440041544,0.016592649405417423,0.03658404824691245,0.22596733120094697,0.017278672770894607,0.0036544370144723087,0.14024223059221722,0.01955475865134612,0.009462033820710758
NGC6281No4,0.4792285664878644,0.0324859567956918,-999.0,0.13001515903628505,0.01914085625714946,-999.0,0.15582177067291728,0.029521825570346348,-999.0,0.05860149162594151,0.0159249537411896,0.005564394961101048,0.026201776291103512,0.04467996163935702,-999.0,0.0597878484868997,0.011381494197307654,0.02585802110328833,0.0813748815350521,0.021303376216472197,0.06819034958813808,0.09244302634368765,0.012322098866196236,0.04913676457700232,0.05569708056230446,0.03620948608472344,-999.0,0.06475364509471378,0.007805383941776142,0.012115077333862885,-0.10856348538923058,0.03342931368837356,-999.0,-0.14102583264566945,0.005406980356236689,0.03838211680641238,-0.0704881786231806,0.07047882390129578,-999.0,-0.17975568049526952,0.02820590707536584,0.011556093848817473,0.3092002506145277,0.06104039576291281,-999.0,0.11563781105480428,0.026681039511670175,0.06932357814323582,-0.0010796839897699029,0.03798041952583179,0.02082691268259564,0.2868654170939141,0.01863994052742535,0.02215568561513981,0.05955243330827528,0.06317355100215746,-999.0,0.4246390451714479,0.05211779042901897,0.03451307303773521,0.08050222439365015,0.09594508689102683,-999.0,0.38324308858981015,0.02100317066969307,0.04362990819056507,0.224365552092154,0.0207336635167396,0.035002501116065204,0.12468268852251876,0.024499805074056982,3.607243986453873e-5
NGC6494No46,0.5457117893454647,0.032105139682413276,-999.0,0.13581327930454923,0.022179636277220718,-999.0,0.15048849709116507,0.028056965504730552,-999.0,0.04104129458572125,0.01825104351054543,0.009503922334938205,0.11968308666266865,0.047969484461983986,-999.0,0.0563693641405705,0.010878251416024116,0.026869384978245734,0.0331955877411592,0.021653392442055917,0.09113233119350704,0.055338014815022304,0.012244998180282185,0.033917807293222295,0.066083796515452,0.03164220982897003,-999.0,0.03107794518857343,0.007783285411332138,0.02474159207654892,-0.10723937379353614,0.02622913297908008,-999.0,-0.12363207364696678,0.004977102116939741,0.04316655306091465,-0.11712344447517224,0.06545695386980158,-999.0,-0.15304317814593127,0.02862990165364554,0.031817918961855436,0.26233499920452885,0.061415577591739864,0.0088370267738144,0.12752724880391858,0.02721788697585392,0.04356527483548715,-0.04375661691314142,0.03806191263276364,0.02717723681947575,0.272339812195433,0.018865141634477244,0.005796093469166236,0.1757442292675953,0.061767919219295475,-999.0,0.3972029897482363,0.054165916749812894,0.024319071225378994,0.13782508320841763,0.08672344016603047,-999.0,0.3465770480368613,0.01788946157454955,0.04857401503553661,0.21755967610673826,0.018164791607633127,0.025712099079416833,0.14771599468954247,0.0218402662606712,0.021765623789549243
NGC6494No48,0.5168509063450294,0.032453677548528306,-999.0,0.10500787876835813,0.019844277770952438,-999.0,0.15423124624843962,0.029882167597663323,-999.0,0.022094459512219777,0.016370002776106837,0.014293831227943208,0.027914443254024923,0.04528152973581933,-999.0,0.0513858114694215,0.011521959973393807,0.018106110005494537,0.12548181536121644,0.02155733112492912,0.018451777700737772,0.10425884623574262,0.012483577206903693,0.05349245900422302,0.014934303609907551,0.03545649296063969,-999.0,0.09482757101302312,0.007887925633628775,0.08238905828551327,-0.1060017243743584,0.03267903512109439,-999.0,-0.1335641422914321,0.005350563518772988,0.04287655155409089,-0.0792159051443676,0.07096399083297512,-999.0,-0.22982909018251282,0.028272636027719966,0.06775192328532105,0.3467841961238619,0.06143399635573262,-999.0,0.11694444829478406,0.02676249120957483,0.06418394034786927,0.033409419870137985,0.038334874727487034,0.03064891153666283,0.2624355859934489,0.01869035555170094,0.028360324419008986,0.19271072050638904,0.0637162372009141,-999.0,0.32775325584785964,0.05242476142943924,0.021646485651521746,0.14691859576129074,0.09606065277049279,-999.0,0.35088757179053465,0.020794145533791948,0.028579468021476193,0.24650195070874317,0.020555476446933625,0.0034121783098980674,0.14844643015160508,0.024623562118604513,0.011075291643477203
NGC6494No6,0.5666245935951684,0.02048908529168718,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1575158535938663,0.022048864391098964,-999.0,0.04790943190239344,0.0031878271230676,0.01136104112388521,0.09451152762964182,0.027263341442866178,-999.0,0.02971084766674598,0.005893431329330288,0.015335459976897583,-0.0030891098004366957,0.011605339608252723,0.09939838839921292,0.038491184132270435,0.004821064605691934,0.04241774997490783,0.04027386422342066,0.034368989819561435,-999.0,-0.006880524580208755,0.003099765341951203,0.03226157576261287,-0.10012564499141535,0.0250792952024121,-999.0,-0.17830107950761215,0.004029791431270013,0.0367845522955813,-0.14156955500049245,0.05136083734338323,-999.0,-0.21495342309675908,0.007747696925056772,0.06409047587394692,0.19171424599463038,0.030170196878869567,0.010379267262452141,0.09476056167012725,0.013024629674485469,0.030558865354492763,-0.0672256347731025,0.012423324559152507,0.038989844296654586,0.2184363987842383,0.015081571626542419,0.011165310630335462,0.1411616614776124,0.029671835943654322,-999.0,0.3270540294500628,0.007288292460493382,0.004069797971973571,0.1096029832423609,0.06626012447572968,-999.0,0.3098805775182803,0.027111101002095326,0.05650381772684235,0.18470937987622876,0.014888219909147215,0.029805090805868226,0.14379549855251406,0.0219024597466295,0.04236502480406695
NGC6633No100,0.44619733803311423,0.03212441160870622,-999.0,0.11899041991914128,0.022157952029119625,-999.0,0.11850630239642779,0.028096939230445102,-999.0,0.0226429222395802,0.018196839971633245,0.008989957991766807,0.14612426237701304,0.047939896640582416,-999.0,0.061598967255325196,0.010918934961750426,0.012404339249707826,0.037579328677661866,0.021655350134745437,0.07529981082124618,0.08829210751194028,0.012266455305204552,0.022931414293238358,0.02465681363166372,0.03177121700364817,-999.0,0.06849572233068674,0.007790435145825023,0.03679054044895275,-0.10862031290003837,0.026485051240529578,-999.0,-0.14024850297555258,0.0049975261029376215,0.02870714135543783,-0.1425902721311515,0.06569731851605028,-999.0,-0.18077775355246728,0.02861100921269231,0.019876803595629947,0.25528610637155247,0.06146608316812269,8.097816313412665e-5,0.10815200596118235,0.02719379038365857,0.01492553783602858,0.06380459673868988,0.0380703668576492,0.018703486513945627,0.28849056319757516,0.018856217744354586,0.023566490503556553,0.008303416097788952,0.06194501507115432,-999.0,0.31154777269915845,0.05410307430090272,0.001190402390053663,0.111712850772694,0.08713133243343857,-999.0,0.38001604391153665,0.017996031166398738,0.0007977473110460653,0.23174021102094858,0.01824379856631925,0.004682481126930954,0.1365146850494423,0.021969949607856108,0.0060930788952980736
NGC6633No106,0.39908185998275153,0.022238134231439506,-999.0,0.10997924496699688,0.02307992157694544,-999.0,0.121042045192194,0.01926631258980719,-999.0,-0.015772493638237017,0.012126514194592514,0.021577013415947695,0.14680415764769267,0.04491833625458219,-999.0,0.0691491342106921,0.008090632226211128,0.013541251661654886,0.12961518328853666,0.013381590441949032,0.006825501609764794,0.16618518034785165,0.006804089587211754,0.035215785206184916,0.02698032797635458,0.015278118017320569,-999.0,0.13424585254263022,0.006619481679473315,0.06484256836539115,-0.06054180550578975,0.016800696876889756,-999.0,-0.12681249962081248,0.0026045721792232546,0.03252957068327832,-0.15226700522675513,0.03694165169229822,-999.0,-0.21287056363819173,0.030807952570120842,0.04196196300367519,0.3824203172765009,0.024577339734830877,-999.0,0.1333509432657488,0.02645138942755334,0.040037737032121705,0.1379298779335239,0.017003382879934612,0.02931054231313052,0.30473182719608427,0.0153613513275315,0.008074553626513381,0.26702875427830636,0.019986391893046233,-999.0,0.3639273005465662,0.01914447183903873,0.01214431768812621,0.24693735877742556,0.05206643418597374,-999.0,0.3921555621472601,0.011894367098525739,0.029721057652473053,0.25116029323984546,0.010466079437753606,0.0037625908737473346,0.15496864481829614,0.017547322937351503,0.0029871795277160995
NGC6705No160,0.5104715489986358,0.02511027582971766,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2331805642415068,0.02402612270822653,-999.0,0.04930185090076117,0.008797328514306818,0.09124447705892438,-0.09547543372894834,0.030875286932744675,-999.0,-0.046117116616369885,0.008345499965649993,0.03797706942833614,0.02116623719319477,0.015502580263310481,0.10820759712491279,0.011409607338236698,0.008061317867723414,0.11284930833244322,-0.1586760850380547,0.03979994713798401,-999.0,-0.004648481389578546,0.004922053763131261,0.04441365264069288,-0.15349557641255457,0.032189470950579856,-999.0,-0.12249508002483894,0.005015347436375017,0.10531445539389904,-0.21367759966699934,0.06147446802964055,-999.0,-0.4458804493042639,0.01534209961665823,0.358169589512664,-0.04769239874856915,0.03969315710969153,0.1167074405845103,0.002599750501303996,0.02075893501030483,0.08712932975604087,-0.21705550864909645,0.020306120224005096,0.06517430831560539,0.013300860047039453,0.01759453276831987,0.030921704457365917,0.21360362358705126,0.04176326659744325,-999.0,0.04902781573363629,0.02144403787027276,0.024208413038438348,0.06624983729820494,0.08326462311898432,-999.0,-0.05260107169524575,0.024570947104771177,0.14393509007318078,0.013043397779378157,0.017721302149780304,0.08913366040707624,0.17290169215919468,0.0260027580761061,0.029604599570818207
NGC6705No1658,0.5083178932901519,0.02799441534841204,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.1622072433959652,0.02471403601966293,-999.0,0.04208450021729149,0.009818444714919173,0.09353547920116498,0.044370580657047465,0.031371053977931614,-999.0,-0.0828394550029784,0.008932374216998822,0.039075428795401324,-0.03884332164619714,0.01655170508662823,0.14558758241033654,0.01403492503668416,0.008922106100024875,0.1514910312898476,-0.05959017744344408,0.04084681942487437,-999.0,-0.048417121112236464,0.005345467914406143,0.03703992607549926,-0.17227551486420645,0.036193018253514474,-999.0,0.0033984927921696384,0.005209233409198137,0.11254231687699112,-0.11803127824086268,0.06379049340340814,-999.0,-0.2559370399277042,0.018021336567221914,0.16022935555112758,0.044288812359981666,0.04256733061415243,0.1922715083824374,0.026151686730166344,0.022433811104288433,0.13024331958067875,-0.27992311264398595,0.023452026061474764,0.04526625577502067,0.02584414382679978,0.01799577587791547,0.04129672995303191,0.12189805872675208,0.04575627928390785,-999.0,0.19795436281788872,0.02735763948213474,0.08715269111832932,0.03539604637884508,0.08924303400765106,-999.0,0.15011935119866315,0.022330703462160626,0.09235101696633988,0.01848215520534266,0.018367133456876565,0.04974329288391152,0.153884266410712,0.02595260725759525,0.03713602419105594
NGC6705No779,0.6048112643879546,0.021865542869173575,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.180406972848782,0.02056195930280415,-999.0,0.013572192454025772,0.0016947382336807133,0.039332332795708795,0.15720727352347447,0.02834959887474017,-999.0,-0.04605314644796395,0.003504977197656543,0.045602586699891395,-0.11568992244824212,0.008717562901550934,0.1985150448334848,0.0239923369418773,0.0024377842664389656,0.3451065758940702,-0.13656275129757509,0.035135835288215386,-999.0,-0.016710286415140545,0.0019187755122677184,0.07153460660559133,-0.1917819920406549,0.025693173677647212,-999.0,-0.0010301824168619522,0.0037987484171921595,0.15465695939200955,-0.15484291168418826,0.04244459834330437,-999.0,-0.3506671452825485,0.0034635585285530688,0.24265314030750185,-0.15833875924810836,0.022604291974780193,0.16671416171109824,-0.08703221962191576,0.010226867595149089,0.13194628055385224,-0.29160227729790855,0.010780851488123692,0.05190512876464316,-0.20446226499857784,0.009735154716237033,0.1119760867850697,-0.1287579790135565,0.01742452401535238,0.190962905735185,0.16262553742999947,0.0047189333030843,0.13149418368792504,-0.011453442246008388,0.05408456662999534,-999.0,0.01689263726263235,0.028624628466549687,0.10109026303934261,-0.08174195547291149,0.014191350761176653,0.06799852567706677,0.013466616633208146,0.012015738812812772,0.009593445901482235
NLTT17494,0.304535887324747,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2938897923253285,0.011288170915305696,-999.0,0.08612099735987977,0.007170290570886292,0.014894191777535449,0.15720727352347447,0.02834959887474017,-999.0,0.12268044935200532,0.006172324418273469,0.03303132413004043,0.1359924741487461,0.009139329663657943,0.10794921918469298,0.18984577233068478,0.006070716938912673,0.05496481926664875,0.07213728349071724,0.017543958548984617,-999.0,0.13358207243434114,0.005206320604932959,0.03628923863118184,-0.07554159992771003,0.010805915319669719,-999.0,-0.41344379531069686,0.0024450018636548287,0.03684519014403315,-0.1252181846399849,0.02782917124406976,-999.0,-0.13839707764838097,0.010917309130545852,0.010192854787570394,0.076855792780965,0.02251621983966753,0.01781502402000079,-0.00027753470619634735,0.01621301681112549,0.054786248580419986,0.002077331161576712,0.012322719293318705,0.029631263257984906,0.19230382838777027,0.006446421855886061,0.03255266603433597,0.20098715170182269,0.02040307545987419,-999.0,0.015521500788676784,0.010002005076985253,0.0026810158751885693,0.0028044093410692916,0.019109061141533486,-999.0,0.2618021382699127,0.011194488575841157,0.042940839788867174,0.16144606299911402,0.007975525111340122,0.014389233231923648,0.2206459376979063,0.015303809767847282,0.02326763986257563
NLTT,0.3026333813977329,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.30505248734651774,0.011288170915305696,-999.0,0.08570529953876238,0.007170290570886292,0.022599247053442937,0.15720727352347447,0.02834959887474017,-999.0,0.12407514035700581,0.006172324418273469,0.028235312669052652,0.12952635517531808,0.009139329663657943,0.1135067988438907,0.17362998765222337,0.006070716938912673,0.054003935669506925,0.07054850111495425,0.017543958548984617,-999.0,0.1222412817075838,0.005206320604932959,0.03485605731984765,-0.07875147018057427,0.010805915319669719,-999.0,-0.4103578881669916,0.0024450018636548287,0.0359843508221519,-0.13211088314465003,0.02782917124406976,-999.0,-0.13546915330052678,0.010917309130545852,0.013282809188782269,0.07512978290652342,0.02251621983966753,0.0057486088259266765,0.011243172049292732,0.01621301681112549,0.04700590986049408,-0.012214532074207307,0.012322719293318705,0.03421719418538839,0.17409443484667242,0.006446421855886061,0.03825383436699799,0.1295338866903799,0.02040307545987419,-999.0,0.016504403799385614,0.010002005076985253,0.01492593786859292,-0.005106592649854358,0.019109061141533486,-999.0,0.2476863665090272,0.011194488575841157,0.040288545049539375,0.159872897693624,0.007975525111340122,0.008378456205900275,0.23468956697671867,0.015303809767847282,0.03103160622214457
SAND1084,0.35754961694641324,0.021759504746757637,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.20945776768494667,0.020708239423152412,-999.0,0.050186871580734385,0.0017373403841996567,0.00755412295487033,0.2043380452871238,0.017750851134873426,-999.0,0.006139199382664801,0.003610135873113056,0.02676028483092412,-0.011262144334050955,0.008905481900436144,0.14390489529145598,0.06237585303783368,0.0024856938176788202,0.03464451721037432,0.021675387867960583,0.035132135910470985,-999.0,0.00440582163041104,0.0019787926578259873,0.03047904531520188,-0.12445844882733986,0.025682394966904026,-999.0,-0.14799813187475636,0.0038082220902825844,0.04965503900393082,-0.0939397849301779,0.04307776192815139,-999.0,-0.20158440327630783,0.0036007095203936974,0.03890607373529509,0.08592667680417826,0.02297675348808618,0.11099008693975776,-0.027538774063150105,0.010426381253767457,0.04530504922844337,-0.15754503398614034,0.01089341954696943,0.0392325801589099,0.06448839267671552,0.010135274141775834,0.01983874544804717,0.03029442438571245,0.017697985196984664,-999.0,0.0013254980525381765,0.004834612860039522,0.012275065721873313,-0.014988940250228067,0.05505474331358124,-999.0,0.09718277815721495,0.028566576889850252,0.04470919702370797,0.005837699922105047,0.01423591123575388,0.01709539101919981,0.13204478446650936,0.01237085664333745,0.04972769249082515
SAND978,0.4024630938748721,0.024189902243593287,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2975189213943262,0.022754885260838093,-999.0,0.021885213193269193,0.007169920539593327,0.04593377045628943,0.15720727352347447,0.02834959887474017,-999.0,0.049285854090046294,0.007356813331530505,0.044109967765572404,0.04724999154720025,0.01371369450362351,0.20604452234680454,0.21833351924452127,0.00661022946684692,0.2857326130727604,-0.023034453218510054,0.037542596815967805,-999.0,0.13720753885109604,0.00437374185681216,0.07548969114406649,-0.1260026710938018,0.031137075082908448,-999.0,-0.17315027714031994,0.004671249558421594,0.1219795543942013,-0.13420081245982307,0.05858964455920952,-999.0,-0.24957419825113836,0.01140345704266391,0.11224237540425794,-0.005050673849644444,0.03607188888612187,0.05857320040682437,-0.04238090965983851,0.017425002807376855,0.08838501068049795,0.0200337590150077,0.015829136377464664,0.0603787545101122,-0.09276387028369659,0.016757344809087703,0.11703566478834374,-0.0066649913181623666,0.03649822034228456,0.13740126718970438,0.13452797741166583,0.012694580954822066,0.0666153254432032,0.053525629695866384,0.07414387872146616,-999.0,0.04490405313661344,0.025402682880104888,0.04587677690797581,-0.012469981632821786,0.016718211368721758,0.01547337284156211,0.09943099998709459,0.025423329853904362,0.03757584707103412
ZI-946_G5II,0.4645144364373667,0.023702846397803845,-999.0,0.06865805444060222,0.022948154558727944,-999.0,0.11326865364989822,0.01992136349215924,-999.0,-0.014841495959397377,0.01313599540764374,0.00840827516532166,0.016888942266100604,0.048165045326928446,-999.0,0.02907826973494294,0.008270857071807964,0.028892577284018107,0.06188125410355004,0.015087636108446545,0.040525092481518914,0.11030250442338013,0.007859600397776327,0.05741547587085635,-0.004067384184531231,0.01843036962237715,-999.0,0.0967148554576088,0.006762608109007928,0.026704320312688885,-0.10416927920568753,0.017226589389322318,-999.0,-0.01445503008089688,0.0028634210653671883,0.0379791017426841,-0.11766463262573168,0.03836306078425175,-999.0,-0.2336897105501724,0.030823760711777493,0.02865012755237657,0.48338474700026623,0.030932069339061365,-999.0,0.07579243498035385,0.02676686630263387,0.06000131569379878,0.13263383280474675,0.018560311490869917,0.028603344525079594,0.26985454899677286,0.015771152475541426,0.013205994582428354,0.3073079833458997,0.02487699755475859,-999.0,0.39396662915899383,0.02504832522063339,0.006281618880789153,0.1297690319521233,0.056476948100163536,-999.0,0.39620388536041906,0.012352987032378054,0.0321362430252292,0.1831390975888589,0.011164300826565946,0.019232415692690324,0.07869435687218869,0.016874224026642955,0.013970427835147056
alf_Mon,0.28774967556178627,0.016226913750859436,-999.0,0.1962959176220626,0.011276549403676905,-999.0,0.18916873907491877,0.011288170915305696,-999.0,0.06135654019172186,0.007170290570886292,0.009526146681833061,0.15720727352347447,0.02834959887474017,-999.0,0.022761993215788923,0.006172324418273469,0.02956700838607749,-0.019540963029741648,0.009139329663657943,0.15959288744827063,0.0639166998918402,0.006070716938912673,0.05348157717796357,0.038892027166650356,0.017543958548984617,-999.0,0.009132050064794707,0.005206320604932959,0.03526419360931038,-0.11360171166726435,0.010805915319669719,-999.0,-0.1633887587201443,0.0024450018636548287,0.04662839676099328,-0.1048967376695003,0.02782917124406976,-999.0,-0.20817224497182596,0.010917309130545852,0.04490802733832348,0.15034607699031907,0.02251621983966753,0.07017785133353113,0.04371350881514541,0.01621301681112549,0.06209649062480738,-0.07371877617404327,0.012322719293318705,0.0345706445024616,0.18177207468420992,0.006446421855886061,0.02493832784168603,0.09592407453105206,0.02040307545987419,-999.0,0.12402844051409592,0.010002005076985253,0.0043459647639051135,-0.06165042120289993,0.019109061141533486,-999.0,0.1815978528819916,0.011194488575841157,0.04744862208059813,0.08246906810099877,0.007975525111340122,0.01856185348022868,0.1330907693648625,0.015303809767847282,0.04718990747314092
del_Crt,0.38137794002111514,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.33876255813068556,0.011288170915305696,-999.0,0.15654375608504334,0.007170290570886292,0.053860880050177445,0.15720727352347447,0.02834959887474017,-999.0,0.08219230798932492,0.006172324418273469,0.0448608478804991,0.06707346691625832,0.009139329663657943,0.207638533117376,0.17101405654196494,0.006070716938912673,0.083113051647963,0.09371231938870872,0.017543958548984617,-999.0,0.07303235849644023,0.005206320604932959,0.03803932274781401,-0.1105403641481667,0.010805915319669719,-999.0,-0.6180744834779558,0.0024450018636548287,0.038304710793947525,-0.11344288185739215,0.02782917124406976,-999.0,-0.08798856378091263,0.010917309130545852,0.010766305867343907,0.04565591631978072,0.02251621983966753,-999.0,-0.07035806293833789,0.01621301681112549,0.07861552846609136,-0.1130066450037509,0.012322719293318705,0.046298038820503117,0.12350240507827281,0.006446421855886061,0.04169514674778492,0.12165649431419412,0.02040307545987419,-999.0,0.058182075697130214,0.010002005076985253,0.044714475304354934,-0.05099019083424727,0.019109061141533486,-999.0,0.18231360912625394,0.011194488575841157,0.056031179782207854,0.10384546955514062,0.007975525111340122,-999.0,0.22188597802331012,0.015303809767847282,-999.0
gam_Aps,0.4029953254779257,0.016226913750859436,-999.0,0.13001709248516463,0.011276549403676905,-999.0,0.13352499971451132,0.011288170915305696,-999.0,0.0020063826353964587,0.007170290570886292,0.025591607367467396,0.1824588064669608,0.020219523319630422,-999.0,0.027476348995020917,0.006172324418273469,0.025634289894251722,0.025638283626656475,0.009139329663657943,0.10026970007196391,0.14211009037642836,0.006070716938912673,0.06374314145650913,0.043306497582535936,0.017543958548984617,-999.0,0.10612415164982875,0.005206320604932959,0.02744730138330508,-0.06766841915951935,0.010805915319669719,-999.0,-0.06076201843814702,0.0024450018636548287,0.042842673168184194,-0.11296313098123575,0.02782917124406976,-999.0,-0.2756706940843734,0.010917309130545852,0.05310390866839034,0.24582184617917688,0.02251621983966753,0.10484484201042613,0.08960602627238945,0.01621301681112549,0.0719487924721308,0.11867069684248535,0.012322719293318705,0.03249039872892811,0.25041056365046654,0.006446421855886061,0.006712470512299826,0.1973970366252398,0.02040307545987419,-999.0,0.2621796388584734,0.010002005076985253,0.005187328617195508,0.005083690513529443,0.019109061141533486,-999.0,0.2865132860509827,0.011194488575841157,0.0340031053025357,0.16284545733043307,0.007975525111340122,0.00907341138103529,0.16702026004517304,0.015303809767847282,0.03237758483829156
lam_Pyx,0.30468295035707205,0.016226913750859436,-999.0,0.13780583300299198,0.011276549403676905,-999.0,0.14910811937156765,0.011288170915305696,-999.0,0.03167756326248574,0.007170290570886292,0.0188165459670179,0.16832913222775514,0.020219523319630422,-999.0,0.08469582842188689,0.006172324418273469,0.011761076006854483,-0.011568228662072147,0.009139329663657943,0.1145991967686454,0.15663122940500968,0.006070716938912673,0.07397718709512442,0.03408824609995631,0.017543958548984617,-999.0,0.10048463625238538,0.005206320604932959,0.03441676239390449,-0.09896953809492604,0.010805915319669719,-999.0,-0.18414177553136502,0.0024450018636548287,0.044141247586289636,-0.13500623361873987,0.02782917124406976,-999.0,-0.24071964122156464,0.010917309130545852,0.040932329916775013,0.17909830655561526,0.02251621983966753,0.09750766266064509,0.09987112875852548,0.01621301681112549,0.032021894922198736,0.10890234033012836,0.012322719293318705,0.033882623580961294,0.2768100174681696,0.006446421855886061,0.01606499062867947,0.14808706417106632,0.02040307545987419,-999.0,0.22887821783755194,0.010002005076985253,0.023820403131008555,0.15047273461579747,0.019109061141533486,-999.0,0.34704837212689665,0.011194488575841157,0.03503246063860412,0.2262570790264143,0.007975525111340122,0.010983786387384231,0.18660225833410063,0.015303809767847282,0.034874519310527236
pi_Hya,0.22373843967498372,0.016226913750859436,-999.0,0.12374597222709555,0.012970845389999612,-999.0,0.2069227161592963,0.011288170915305696,-999.0,0.05638220767779312,0.007170290570886292,0.010272713129265936,0.3310660415311324,0.020219523319630422,-999.0,0.02417816611145096,0.006172324418273469,0.04277426601310877,-0.08618238692647645,0.009139329663657943,0.23641971268926024,0.10529062566430653,0.006070716938912673,0.06432610173388663,0.02603767584031244,0.017543958548984617,-999.0,-0.0009601283448909537,0.005206320604932959,0.08371558222514773,-0.11404438010457499,0.010805915319669719,-999.0,-0.18187071619291315,0.0024450018636548287,0.06398461388430676,-0.10919272410501771,0.02782917124406976,-999.0,-0.32823660709460306,0.010917309130545852,0.07818601269316933,0.013778932108856001,0.02251621983966753,0.15618976967538103,0.01586622673737656,0.01621301681112549,0.10116990152302979,-0.058184369360952976,0.012322719293318705,0.052904255745133764,0.13862339981500169,0.006446421855886061,0.048530973479312234,0.11682410620251302,0.02040307545987419,-999.0,0.16122107023874632,0.010002005076985253,0.015380044234120399,-0.020108811799117082,0.019109061141533486,-999.0,0.2334496000359485,0.011194488575841157,0.05226052325298046,0.10788339255290794,0.007975525111340122,0.023354854672969105,0.19621313632436305,0.015303809767847282,0.04569834898132827
zet_Pyx,0.32783747730492907,0.016226913750859436,-999.0,0.2507935642810839,0.011276549403676905,-999.0,0.31003508379279765,0.011288170915305696,-999.0,0.08553572194029102,0.007170290570886292,0.027619691615296794,0.2171628778080117,0.020219523319630422,-999.0,0.08060658022504963,0.006172324418273469,0.027545689419932615,0.1358595825072514,0.009139329663657943,0.08445663934150392,0.21794256083386987,0.006070716938912673,0.10676646532024717,0.07790871993601778,0.017543958548984617,-999.0,0.15097902993365972,0.005206320604932959,0.04338710656650283,-0.1371861174330795,0.010805915319669719,-999.0,-0.5824579728019335,0.0024450018636548287,0.05179892244398068,-0.124877784200359,0.02782917124406976,-999.0,-0.11909326073068227,0.010917309130545852,0.05408937301178239,0.22376430088233232,0.027015667859595294,-999.0,-0.10906916543433096,0.01621301681112549,0.0984477287562361,-0.17888012839676895,0.012322719293318705,-999.0,0.10020224714121335,0.006446421855886061,0.014314613099794468,0.10758189967902831,0.02040307545987419,-999.0,-0.06594105579915294,0.010002005076985253,0.05937370869372399,0.018133566774287804,0.04189642362190657,-999.0,0.13050765117672514,0.011194488575841157,0.06856481477656193,0.08557476492141491,0.007975525111340122,-999.0,0.181123547124296,0.015303809767847282,-999.0
HD-165135,0.4234354828136804,0.016226913750859436,-999.0,0.15017438290358176,0.011276549403676905,-999.0,0.15210307415216495,0.011288170915305696,-999.0,-0.026724776407314632,0.007170290570886292,0.02919670511624878,0.36414641029022854,0.020219523319630422,-999.0,-0.019706383685042687,0.006172324418273469,0.12141113038532259,0.35201144878590535,0.009139329663657943,0.09882260136669897,0.24491151119574742,0.006070716938912673,0.10998253620585649,0.06933785477152754,0.017543958548984617,-999.0,0.19411395055870223,0.005206320604932959,0.059043650825036896,-0.01429965300720304,0.010805915319669719,-999.0,-0.39133111116119346,0.0024450018636548287,0.1968691024046781,-0.07239464774135818,0.02782917124406976,-999.0,-0.014751645407155844,0.010917309130545852,0.07652800950946809,0.37512865782669336,0.02251621983966753,0.07817079604584476,0.005047953491177093,0.01621301681112549,0.07874930598287502,0.13851055793789435,0.012322719293318705,0.05802157919385503,0.3074348523317705,0.006446421855886061,0.03536612666824153,0.3085844929299102,0.02040307545987419,-999.0,0.25029236487136985,0.010002005076985253,0.003283610181710306,-0.06392116442580664,0.019109061141533486,-999.0,0.41870805757142127,0.011194488575841157,0.026609999163515315,0.34026429552010207,0.007975525111340122,0.03752698829096854,0.1266265094589398,0.020232039031444753,-999.0


==> anc/stellar_parameters_table1.csv <==
star,teff,u_teff,logg,u_logg,[M/H],u_[M/H],vmic,u_vmic,vsini,u_vsini
11_Lib,4744.719951839528,19.663741210491338,2.3701334229081406,0.035234948,-0.502381807,0.011351118977477582,1.470898377663226,0.067799259,6.251931812758371,0.033889637
18 Del,5050.931989299805,19.663741210491338,3.1198019707939917,0.035234948,-0.076693829,0.011351118977477582,1.2913400852490917,0.067799259,4.402979458704245,0.033889637
1RXS-J090911.4-122130,5060.020615,29.26155355881456,2.935845781178917,0.053765870368596105,-0.119612321,0.014509604681527812,1.3863158948846723,0.10375204015608447,6.044821039411405,0.037900422
20_Mon,4729.937824566614,19.663741210491338,2.6259518156173063,0.035234948,-0.393999728,0.011351118977477582,1.3187170018619392,0.067799259,3.7800850291712744,0.033889637
27_Mon,4394.5223863836645,19.663741210491338,2.014863076649414,0.035234948,-0.332241697,0.011351118977477582,1.3515714555709089,0.067799259,4.143302939515588,0.033889637
39_Hya,5133.431620286807,19.663741210491338,2.912353171445756,0.035234948,-0.003481039,0.011351118977477582,1.4366563668917305,0.067799259,5.562807501876565,0.033889637
81 Cet,4791.299668383303,19.663741210491338,2.6371570179275867,0.035234948,-0.113318712,0.011351118977477582,1.3408616240087743,0.067799259,4.198002947613238,0.033889637
AO_For,5072.9457813475055,29.803486639592013,2.3598938853822284,0.074718414,-0.90464527,0.026031294680743486,1.7747429029594146,0.10183461709931012,5.071578864505689,0.040712853
Arcturus,4218.774541011274,19.663741210491338,1.5355845192426814,0.035234948,-0.654791645,0.011351118977477582,1.5030900665460987,0.067799259,4.670600483050588,0.033889637
C14_2829,5362.528451,28.47236146860695,3.2745228933973998,0.05276455,-0.28734014,0.014276801,1.4037106014770462,0.1010619187443211,4.618984068822152,0.037788839
CD-662318,4217.129557013629,33.13782983143796,1.7357131114628115,0.058693694249246905,-0.676045107,0.01557568,1.4063277863300456,0.11730203348410322,4.239075074136329,0.038752773662938333
EPIC211333233,3844.8538365559716,33.4414773,1.1338145994677564,0.059033795,-0.507864154,0.015720290838106773,1.5740706323007254,0.11857789879997051,5.770541941315004,0.038981767
HD  96445,5004.653743011751,30.31861878404989,2.5343602218915926,0.05511266,-0.085724366,0.014806587637774506,1.5615618752689486,0.10737887295641327,6.375648340933235,0.038052505
HD 211420,4943.350357794373,19.663741210491338,2.702511260644137,0.035234948,-0.1619619,0.011351118977477582,1.4242220906760958,0.067799259,4.320661755018109,0.033889637
HD-10042,4804.839671270876,28.758386231276276,2.314753028609274,0.053127455898430126,-0.481572525,0.014361175293149411,1.5456721449718391,0.10203689219869122,6.140861806003005,0.03782928
HD-101021,4612.731210740669,22.131912525887902,2.519196111106422,0.043263138,-0.021659677,0.012259197301503983,1.2557887280054074,0.079202821,3.9895989668169367,0.037045491
HD-103462,5011.9416901960485,20.811390001921758,2.541812106211786,0.037460728,-0.597834307,0.011699828238955493,1.5793674750036275,0.074287537,4.350387464234423,0.03587142
HD-104555,4335.459970752501,31.23709758,2.2799320932652742,0.058980472033621376,0.1638915157267018,0.017070592,1.1037490801038472,0.10918239079553509,3.8773079140666273,0.035663457130077375
HD-10615,4392.492770503117,20.822182831008625,2.288906673402482,0.037617072258936596,0.1966263371460526,0.011698560296513998,1.1439254786276791,0.074273392,3.9940679166403514,0.035988466
HD-107567,4721.9225484916715,29.570809547395584,2.4990429811260317,0.054158252,-0.355672701,0.014600832,1.3694061360394314,0.10480620195892135,4.061595733428328,0.037944148
HD-10761,4972.671085326845,19.663741210491338,2.6352935744967922,0.035234948,-0.097176296,0.011351118977477582,1.4736585758189957,0.067799259,4.692501811659058,0.033889637
HD-107815,4561.336483925457,28.47010255957039,2.498635669080856,0.052761684002170406,0.001462619,0.014276134,1.2226447846395156,0.10105421879440792,3.9130964618419237,0.037788520082920704
HD-109379,5319.704123491905,19.663741210491338,2.838946739456996,0.035234948,0.00025239,0.011351118977477582,1.612654230002478,0.067799259,7.099165985587891,0.033889637
HD-11025,4997.082991345256,24.920611987233105,2.840559309836409,0.047700404996805564,-0.180128626,0.013149917307829245,1.3919531532629015,0.088848394,8.659847652825405,0.037338007769637006
HD-110666,4238.351416132997,22.55258189428201,1.7690392584881662,0.043959769,-0.006837026,0.012382659624991748,1.2695457842433995,0.080647398,4.3699822035910065,0.03708584
HD-111295,4925.5382076367705,22.689180575132394,2.524901991905881,0.044185977,-0.467180336,0.012422749994745868,1.5149204238408491,0.081116477,4.300977667951263,0.037098942
HD-111315,4781.5090312484335,29.364362041655607,1.9838708062707973,0.053896312906315406,-0.206000364,0.014539932167819231,1.7365798421846161,0.1041024837355796,7.017316322763093,0.037914958
HD-111884,4281.937573761034,29.59797478173134,1.9593107957114086,0.054192719,-0.165023699,0.014608845617141326,1.2570153108697766,0.10489880017353721,4.074586453667693,0.037947988500445236
HD-111915,4183.050936300257,20.813342317516657,1.6377088422366368,0.037488358629157954,-0.092854756,0.011700125,1.3033778319652563,0.074285013,4.427757638,0.035893027
HD-113226,5080.9498335674125,20.820577781361468,2.906526024850456,0.037590762,0.067616276,0.011701223033686568,1.399567713,0.074275658,4.911454097256572,0.035973102
HD-11332,4829.894533247235,24.56314402,2.636557387959237,0.047155509362736533,-0.086419032,0.013029369862823116,1.3683795410426498,0.087610988,4.162359664,0.037310769375395805
HD-115478,4254.372223497623,20.846912417262438,2.002827669606674,0.038094723,-0.050673263,0.011602173060135753,1.1853641986278465,0.074233029,4.044815844985581,0.03626944
HD-116244,4615.037016359009,25.72790317844705,2.423151393720974,0.048927957,-0.125122133,0.013421507224895416,1.3061167686071051,0.091639295,4.052535638668804,0.037392016525102614
HD-11977,4977.374240545103,19.663741210491338,2.7092847796824433,0.035234948,-0.278834634,0.011351118977477582,1.446186515739502,0.067799259,4.219804004228921,0.033889637
HD-121416,4574.726049563971,29.290216785423247,2.4266519461527785,0.053802238,0.002531882,0.014518060050073488,1.2688234716326483,0.10384974458139108,4.045457826806059,0.037904475
HD-122430,4264.856102886707,20.81108303264048,1.8521027831852779,0.037456383,-0.115971002,0.011699781638017917,1.2840978521884978,0.074287934,4.274906476545006,0.035868023
HD-12270,5139.704930722735,24.404302327343647,2.8871528421382644,0.046910395187757935,-0.094581776,0.012975161101000204,1.4587078858100706,0.087057574,4.545013656012641,0.037291233676329374
HD-123123,4261.200352322605,22.188152349000163,1.8482064855297127,0.043356271,-0.118489916,0.012275703,1.2804492852187832,0.079395948,4.25672463,0.037050885376785324
HD-124206,4474.235195581433,20.852282310090345,2.3675985094914873,0.038328128149190885,-0.248043817,0.011525477834894524,1.231269868798294,0.074208938,3.835794509487287,0.036445752
HD-12431,4915.423593538229,20.867559012045273,2.7475605557501828,0.040899367,-0.167918426,0.011867061632835893,1.3767958596359735,0.074915128,4.229853425820686,0.036980438616650686
HD-12438,5003.081483994405,19.663741210491338,2.489302725676505,0.035234948,-0.681288565,0.011351118977477582,1.6216514134992426,0.067799259,4.410485378841353,0.033889637
HD-124882,4224.064716,20.819943495634806,1.6446372986272904,0.037581785,-0.405957916,0.011701127,1.3961507152467028,0.074276478,4.357823226727661,0.035966083
HD-125560,4433.1008259991595,28.309723375829375,2.3393438927443118,0.052557923441458765,0.19509619422511726,0.014231140436866558,1.168014277134695,0.10050775981407548,4.011991867602789,0.037765892
HD-12583,4996.072237909905,20.843713925819536,2.775224273647126,0.038023947,-0.017620843,0.011620639159542033,1.4125664173039223,0.074239394,4.3828959335093876,0.036200855717841623
HD-129456,4189.409554831569,19.663741210491338,1.7188394486008223,0.035234948,-0.202204712,0.011351118977477582,1.281461634708319,0.067799259,4.273246198381569,0.033889637
HD-129893,4873.525649518172,29.341612829354716,2.747063327124043,0.053867449,-0.140077623,0.014533221375040949,1.3500857514932818,0.10402493842833346,4.122604682994144,0.037911742
HD-130259,5133.137673260768,20.820885770439116,2.977568710599117,0.037595121,-0.027713215,0.011701269789439202,1.402485733496285,0.074275259,6.676834790148506,0.035976511
HD-130650,4927.504182127911,28.99889809517945,2.675641961941748,0.053432615,-0.177218739,0.014432124,1.422818083195704,0.10285672570044216,4.2492457773353145,0.037863286
HD-13263,5164.369484816774,22.500972474865286,3.0481018562444167,0.043874303283499866,-0.141257233,0.012367513,1.3944809694439138,0.080470171,4.432505117785512,0.03708089
HD-132905,4924.303489,25.454453349186686,2.509093062978256,0.048512154464836504,-0.479412652,0.013329513,1.5303780141809717,0.090693947,4.301972500347942,0.037373722
HD-133631,5077.271674355514,23.11791736894253,3.090809784458216,0.044895968,-0.023925839,0.012548580028272109,1.315045919926866,0.082588758,4.401774487263575,0.037140065373358185
HD-13423,5105.848857060306,23.007489316802356,2.949477019267397,0.044713099,-0.164503463,0.01251617,1.4073156410432843,0.082209548,4.499168683924823,0.037129473
HD-134505,5085.017237769905,19.663741210491338,2.977038275745481,0.035234948,-0.0975568,0.011351118977477582,1.3771085498848776,0.067799259,4.213121084649699,0.033889637
HD-136014,4825.711597814154,29.59206627098447,2.395842362,0.054185222115966894,-0.589436389,0.014607103,1.524145187087845,0.10487865981548115,6.1531385771904485,0.037947153103633245
HD-13692,4790.494019830909,19.663741210491338,2.5160645567426565,0.035234948,-0.27707519,0.011351118977477582,1.4092065621348753,0.067799259,4.168323928087221,0.033889637
HD-13940,4935.639927520506,20.84668732505928,2.8231475483763075,0.038089741796893166,-0.160310643,0.011603472602458522,1.360022081230022,0.074233477,4.075000336348131,0.036264613
HD-139521,4877.520476192469,19.663741210491338,2.6300468235416625,0.035234948,-0.244788165,0.011351118977477582,1.414525462,0.067799259,4.1683003925697095,0.033889637
HD-139980,4844.958944203194,20.82542086403242,2.6099460678256707,0.037676766,-0.291166016,0.011687839449775035,1.4020317404652467,0.074268469,4.108749052897653,0.036015046
HD-140861,4977.876466552878,29.206639618977757,2.4415688603347063,0.053696196,-0.4617577,0.014493405612038737,1.6039320855764079,0.10356485484696612,4.973029669621668,0.037892658120017526
HD-143546,5143.566990831536,19.663741210491338,3.0556976620827774,0.035234948,-0.02118665,0.011351118977477582,1.3709596184300343,0.067799259,6.000732267005394,0.033889637
HD-144608,5397.039159861364,19.663741210491338,2.8243523515170517,0.035234948,-0.024248144,0.011351118977477582,1.6562573295293985,0.067799259,5.5354311181188125,0.033889637
HD-146690,4941.349904682089,24.977877244841853,2.779881939783754,0.047787482,-0.09717575,0.013169182557758884,1.3730632776146152,0.089046366,4.341358197856058,0.037341839
HD-14703,4982.387895644098,29.379625437467865,2.974424365175423,0.053915679,-0.032715808,0.014544434718722278,1.3062743865735174,0.1041545121180232,4.308584957798186,0.037917116364654446
HD-14830,4811.536513586956,20.852188783840027,2.398050680842959,0.038307483462332426,-0.586528298,0.011533425145981891,1.512073205005036,0.074211297,4.891526636684619,0.036433830459791684
HD-14832,4808.661347245322,29.34596892,2.505589729165978,0.053872976,-0.361575582,0.014534506379393854,1.4291198221172166,0.10403978705511287,4.2416684841549745,0.037912357712819936
HD-148890,4988.594360042478,28.589947510904754,2.8077382627094654,0.052913742,-0.140916306,0.014311487535467881,1.3992100163368093,0.10146273463443806,4.151033032302183,0.037805465
HD-1522,4451.491192782861,19.663741210491338,2.0574291538361043,0.035234948,0.074670502,0.011351118977477582,1.3426095405816718,0.067799259,4.8793081921771595,0.033889637
HD-156854,4840.087810257041,20.85214199084623,2.697288734364184,0.038297155,-0.146540187,0.011537401339586618,1.356813755056753,0.074212478,5.034521004371211,0.036427866
HD-157527,5067.122641917075,20.815971197239676,3.122369978197808,0.037525565,0.023756113518606625,0.011700523709186728,1.2961914832340913,0.074281614,4.8141938315303765,0.035922120747541475
HD-159194,4413.752882020288,28.488696924578562,2.2405560780615965,0.052785276,0.14714396480021108,0.014281619613250283,1.1907498541653343,0.10111760146140027,4.109026901811832,0.037791149
HD-161814,4845.313278464467,20.867404155128533,2.800164838063122,0.040793123,0.001174535,0.011845233272207004,1.2976024070493455,0.074879897,4.3431042134990365,0.036980622747603845
HD-162049,5062.485697650114,28.965008830506576,3.007479672591616,0.053389617,-0.013927426,0.014422126917689413,1.1613105895803237,0.10274120726373123,5.227943594763295,0.037858494
HD-163145,4412.163084092597,19.663741210491338,2.1741440916851427,0.035234948,-0.034127164,0.011351118977477582,1.2559263084438919,0.067799259,4.416669342463727,0.033889637
HD-163652,4976.512313678544,20.852059169919052,2.5623574913963845,0.038278872897898594,-0.46363563,0.011544438975230052,1.5357833171447708,0.074214567,4.291783479124931,0.036417309062103664
HD-165135,4857.048844770718,19.663741210491338,2.7624090231945804,0.035234948,-0.388840182,0.011351118977477582,1.3428761289468518,0.067799259,3.747231555590271,0.033889637
HD-16522,4833.5176082247535,20.80681739084409,2.547194927134072,0.037396011579149985,-0.325250355,0.011699134071895842,1.4258154358284951,0.074293449,4.178992635162938,0.035820815
HD-165760,4986.371520188488,19.663741210491338,2.7917135508669677,0.035234948,-0.031044137,0.011351118977477582,1.4016466145521709,0.067799259,4.711988095259762,0.033889637
HD-166063,4911.982372,19.663741210491338,2.3136674852848325,0.035234948,-0.139043208,0.011351118977477582,1.6444239029968002,0.067799259,7.338634621781997,0.033889637
HD-166599,5007.953490737409,20.849141634226577,2.9571691331942507,0.03814405,-0.107689151,0.011589302948461902,1.339172301358981,0.074228592,4.329890441289908,0.03631724
HD-16815,4729.824066658182,19.663741210491338,2.549551515424314,0.035234948,-0.489836883,0.011351118977477582,1.3620958680500126,0.067799259,3.8610456414096106,0.033889637
HD-169370,4506.934203008667,29.248408291212264,2.381758994100862,0.053749192,-0.349954821,0.014505727,1.2591699730725248,0.1037072318435341,3.8423152474935263,0.037898564
HD-16975,5116.024731,27.18237809728844,2.999574733629565,0.051123824,-0.067791738,0.013930284402462348,1.457406613947698,0.096668068,4.204567768925925,0.037607149
HD-169836,4869.566687866882,20.851764060488502,2.6948272155368604,0.038213731381352305,-0.153245286,0.011569515640245392,1.3733859423060106,0.07422201,4.239719811561182,0.036379693
HD-171759,4442.065272495437,19.663741210491338,1.851767891754525,0.035234948,-0.594452283,0.011351118977477582,1.5019624969246799,0.067799259,4.5337087042243285,0.033889637
HD-172211,4972.698151498789,20.85249234022952,2.875068556,0.038374489533714265,0.05185283,0.011507630708039347,1.3445347516014614,0.074203641,4.294571431122957,0.036472524
HD-17374,4807.955038983686,20.850682097720597,2.5805514988252294,0.038178137,-0.232346057,0.011580409270764112,1.3858479220491078,0.074225527,4.155845231935046,0.036350272
HD-1737,4884.897068104341,19.663741210491338,2.777815614821683,0.035234948,0.061647721,0.011351118977477582,1.3362618162355944,0.067799259,4.780293017259351,0.033889637
HD-174295,4892.608206884719,20.834925402966373,2.616141855,0.037851983,-0.318802831,0.011656370745012997,1.4196154412438216,0.07425402,4.151136429327716,0.036093064013128666
HD-175219,4785.012748135162,20.803242402769524,2.397438870378354,0.037345415,-0.456687683,0.011698591353759998,1.4878732548206421,0.074298071,4.292324557100502,0.03578125
HD-175401,4954.336733256895,20.86750604,2.814112185501522,0.040863024,0.046434216216900914,0.011859594709514039,1.3680284886458043,0.074903076,4.243287038,0.036980501603135645
HD-17793,5127.228073813051,20.80631114553124,2.9812184142644202,0.037388847,-0.064708552,0.011699057218908716,1.402009603837143,0.074294103,5.424272095121234,0.035815212
HD-17824,5130.393822637417,19.663741210491338,3.171038575215822,0.035234948,-0.069591677,0.011351118977477582,1.3136698207347992,0.067799259,4.787493842,0.033889637
HD-179443,5035.205219,20.811040392332156,2.733385795114451,0.03745578,-0.224083403,0.011699775164802298,1.3763389715636198,0.074287989,4.4925227257330445,0.035867551
HD-181517,4913.4117927188545,20.852194007904277,2.834146045854763,0.038308637,-0.056896507,0.011532981235704337,1.3441044798672503,0.074211166,4.365676190715364,0.036434496
HD-182893,4926.939294723057,20.810679412995707,3.020314756059592,0.037450671,0.027884524884586703,0.01169972,1.2504975144356447,0.074288455,3.8758140274656525,0.035863556
HD-18293,4236.080563,19.663741210491338,1.7358719343952727,0.035234948,0.052909677719280346,0.011351118977477582,1.2757633498787113,0.067799259,4.413101398013937,0.033889637
HD-18322,4609.180215691037,19.663741210491338,2.555216043334693,0.035234948,-0.172158434,0.011351118977477582,1.2545681114991845,0.067799259,3.854329389,0.033889637
HD-188114,4604.850997,19.663741210491338,2.304261102009349,0.035234948,-0.422075405,0.011351118977477582,1.3848502335920576,0.067799259,4.092532213268922,0.033889637
HD-18885,4655.220571099519,19.663741210491338,2.5867686254884363,0.035234948,0.037502965,0.011351118977477582,1.2524812092690487,0.067799259,4.021294550665499,0.033889637
HD-189005,5157.922834086845,19.663741210491338,2.642119217034743,0.035234948,-0.252209705,0.011351118977477582,1.6182708582323522,0.067799259,4.862727396424278,0.033889637
HD-190056,4231.381659,19.663741210491338,1.750942401680597,0.035234948,-0.782454055,0.011351118977477582,1.4369636497543217,0.067799259,4.258479506191478,0.033889637
HD-192947,5023.298399,19.663741210491338,3.1014852875677046,0.035234948,-0.012306744,0.011351118977477582,1.2828608961842385,0.067799259,4.7381802865710005,0.033889637
HD-193721,5013.118604687757,20.867571608429834,2.172602097825276,0.040908009552126624,-0.039020411,0.011868837197212304,1.7554084338079132,0.074917993,6.372481185376805,0.036980424
HD-196171,4823.148336036134,19.663741210491338,2.657326357287644,0.035234948,-0.191572198,0.011351118977477582,1.3581965133063618,0.067799259,4.075905203358696,0.033889637
HD-198232,4862.862285222008,19.663741210491338,2.629755726811841,0.035234948,-0.098016322,0.011351118977477582,1.3979237193981713,0.067799259,5.323300293630538,0.033889637
HD-199951,5195.081240895779,19.663741210491338,3.0037351029291686,0.035234948,-0.115010435,0.011351118977477582,1.4301999028870978,0.067799259,8.077114091913039,0.033889637
HD-20037,5223.891489754147,20.809460148078486,3.073994532234427,0.037433414,-0.124684326,0.011699535,1.417254376230856,0.074290032,5.389618907539164,0.035850062
HD-200763,4613.970423722076,19.663741210491338,2.445511672077997,0.035234948,-0.066991366,0.011351118977477582,1.3026539468922256,0.067799259,4.374999209271145,0.033889637
HD-201381,5013.938609784469,20.836617215900898,3.0309177945449717,0.037883171563919606,-0.057236632,0.011650769,1.306041975806983,0.074251448,4.247786027513455,0.036106951
HD-201852,4916.226870459586,20.836022479916437,2.7834486338166338,0.037872208,-0.15218763,0.011652738,1.3544429016588377,0.074252352,4.115461410672984,0.036102069
HD-204381,5136.461791334099,20.807293183769346,3.0156909461897436,0.037402745459125517,-0.116266636,0.011699206301912854,1.3929669163647693,0.074292834,4.341311607335965,0.03582608
HD-20894,5187.483730066855,19.663741210491338,2.8579759563101335,0.035234948,-0.107574171,0.011351118977477582,1.5018273134147733,0.067799259,5.601227439513718,0.033889637
HD-21011,4847.695703347942,20.85215214785164,2.672305621576845,0.038299397,-0.210289375,0.011536538256960828,1.3691794051963333,0.074212221,4.079775861635334,0.036429160608519154
HD-21430,4950.879389870993,19.663741210491338,2.5325575354689045,0.035234948,-0.470069036,0.011351118977477582,1.528899823401319,0.067799259,4.5303763426026125,0.033889637
HD-220009,4252.758372331644,19.939271712817867,1.6747003505157676,0.03574123,-0.895956421,0.011435187669476385,1.4666750270384494,0.069372958,4.310957223424835,0.034343947211100075
HD-22231,4632.853297993854,20.129350340621382,2.599090975884401,0.036090494816256966,0.08752252,0.011493183649890312,1.2344342948781226,0.070458596,4.5641146058354645,0.034657359
HD-22409,5014.127263357574,19.663741210491338,2.7555694536557085,0.035234948,-0.334589209,0.011351118977477582,1.4498547101128993,0.067799259,4.221550176309935,0.033889637
HD-225197,4657.990131791043,20.81804973448405,2.5416670453003656,0.037554982530377236,0.034581333926380964,0.011700839251458482,1.2784717243243588,0.074278926,4.042772452682273,0.035945124144856344
HD-22663,4547.672605446526,19.663741210491338,2.491480955677935,0.035234948,-0.212405132,0.011351118977477582,1.2621836139341875,0.067799259,4.643452228111005,0.033889637
HD-22676,5032.323406294678,20.83113861653654,3.0169995935900746,0.037782173045865855,-0.058579444,0.011668908466725275,1.3245057011128727,0.074259777,5.4916016386690005,0.036061980070548706
HD-23319,4505.306523375188,19.663741210491338,2.4590570379678285,0.035234948,0.19984713675735843,0.011351118977477582,1.186854582362727,0.067799259,3.9801432543447386,0.033889637
HD-23719,4977.816375,20.111201315765694,2.8245617886964265,0.036057146,0.005706299,0.011487646,1.3770100647495978,0.070354938,4.251858436865499,0.034627434
HD-23940,4821.489738580105,20.220243511869082,2.4352339220311765,0.036257508986397576,-0.494906515,0.011520916586729959,1.480886296505078,0.070977735,6.879241654618112,0.034807229
HD-24160,5062.8509046335585,20.582579405804847,2.817719122716756,0.036923293091046354,-0.034838478,0.011631470969675546,1.4385593770745708,0.073047224,4.687327183,0.035404669
HD-24706,4410.060056476282,20.82472812852811,2.363207120016872,0.037663995,0.087347841,0.011690133036998436,1.1484372615386218,0.074269522,3.9484766452484665,0.036009359
HD-2529,4619.341845789126,20.85834336086519,2.584425237316019,0.040056947338451734,-0.154622707,0.011691185890513033,1.2368136165826473,0.074638773,3.8050813360613005,0.036945623314753095
HD-26967,4603.504079514285,19.663741210491338,2.591504662665657,0.035234948,-0.148195637,0.011351118977477582,1.2146540842750615,0.067799259,3.772480203590046,0.033889637
HD-27256,5174.067505072951,19.663741210491338,2.869371580952806,0.035234948,0.02060708,0.011351118977477582,1.4893496880607229,0.067799259,7.170305623464973,0.033889637
HD-28028,3983.830697215688,19.663741210491338,1.2173205862861107,0.035234948,-0.370857419,0.011351118977477582,1.4381459816986526,0.067799259,4.851893278657741,0.033889637
HD-28093,4910.268332,20.033356426443614,2.5054136321746467,0.035914108,-0.279742458,0.011463894,1.4954554068532078,0.069910325,4.629888894943548,0.034499079
HD-29291,4981.65441,19.663741210491338,2.646376900538529,0.035234948,-0.070858632,0.011351118977477582,1.471724952921685,0.067799259,4.750252327169501,0.033889637
HD-29737,4918.1620625501255,20.81190694,2.517519141232646,0.037468043713087075,-0.48740206,0.011699906714455345,1.5138169648713202,0.074286868,4.311906658348708,0.035877141
HD-29751,5003.297695170853,28.565756202179596,2.6365270249420885,0.052883048538823786,-0.266855745,0.014304351338497948,1.505645564906013,0.10138027364884582,4.490355736,0.037802044
HD-30185,4876.821766,19.663741210491338,2.6945907774070466,0.035234948,-0.231919599,0.011351118977477582,1.3841811724098119,0.067799259,4.255550750457265,0.033889637
HD-30814,4849.701086,19.663741210491338,2.755149555794013,0.035234948,-0.058106241,0.011351118977477582,1.328418998432159,0.067799259,4.505751261855221,0.033889637
HD-31414,5073.779181670949,20.823829574158225,2.6970694982499053,0.03764743,-0.004507277,0.011693108072649835,1.5135086656886902,0.074270888,6.295950192442182,0.036001983591261714
HD-32453,5142.8437966368165,23.27855194819518,2.9327303892210392,0.04516198,-0.166860552,0.012595725,1.4424906363931793,0.083140376,4.702314926269577,0.037155473
HD-32515,4519.154217,20.847918410614643,2.4102640029992295,0.038116983,0.067816089,0.011596365080475493,1.222022134717828,0.074231027,4.029038185923612,0.036291010895575244
HD-34172,5104.075442,20.86746257164784,3.122048551051356,0.040833202,-0.024253041,0.011853467562783339,1.320632477920024,0.074893187,4.8282289656981865,0.036980553
HD-34266,4863.895005333636,20.836574108406275,2.5258545993359887,0.037882377,-0.106439576,0.011650912024175692,1.4548920526753626,0.074251514,5.206806203683865,0.036106597
HD-344,4599.412654988969,20.457185382437153,2.4393387298334805,0.036692884376443635,-0.05180593,0.011593211279949809,1.2833401952472503,0.072331033,4.075518063115318,0.035197912136054166
HD-3488,4831.589855914448,20.818249685188412,2.6342394242849556,0.037557812425427634,-0.206003321,0.011700869605929958,1.3754691100603313,0.074278668,4.152746220185335,0.035947337
HD-36189,5121.024325666324,20.81671299878962,2.839648976502837,0.037536064,-0.021183285,0.011700636321913246,1.6369186507100038,0.074280654,7.773088939638164,0.03593033
HD-36597,4547.548437214495,20.84294303222334,2.099329516263318,0.038006889,-0.185161331,0.011625089819496314,1.422553883303112,0.074240928,4.576833862960542,0.036184326
HD-36734,4190.238378022982,29.44823281829974,1.6592638582602453,0.054002727441805294,-0.246283595,0.014564673217960575,1.3146860369010467,0.10438837429995698,4.304521788843556,0.037926816674881784
HD-36848,4453.673474508441,20.820182645417677,2.6473152577100016,0.037585169541287045,0.2791305067637868,0.011701163048187779,1.068910425203513,0.074276168,3.6452186923830774,0.035968729301692655
HD-37811,5101.401348836651,26.56987929185272,2.807832346546413,0.050206394,-0.100903138,0.013717436,1.4703330198636189,0.094551784,5.346426243784181,0.037511388725001836
HD-38871,4817.356787279385,19.663741210491338,2.487209782636344,0.035234948,0.016464227121735675,0.011351118977477582,1.439404736008788,0.067799259,5.883260639922976,0.033889637
HD-3919,4839.175452698568,19.663741210491338,2.666861149838409,0.035234948,-0.16685501,0.011351118977477582,1.3698701762313377,0.067799259,4.582713881775406,0.033889637
HD-39425,4532.709383452581,19.663741210491338,2.3954745880774704,0.035234948,0.061191965292459294,0.011351118977477582,1.2409660021553504,0.067799259,4.036665799121231,0.033889637
HD-39640,4893.391359633399,19.663741210491338,2.6874221212836567,0.035234948,-0.201030288,0.011351118977477582,1.3912577792547574,0.067799259,4.159879759156872,0.033889637
HD-40176,4691.171515122787,20.811869670643624,2.5417699868891717,0.037467516,0.22763614679452893,0.011699901057356318,1.3013730443909246,0.074286917,4.747665899277175,0.035876729
HD-4211,4485.565711191242,20.636475264428213,2.265898820657801,0.037022326,-0.104757287,0.011647915444245005,1.2764212399641535,0.073355051,4.731521415090992,0.035493535286399036
HD-42556,5073.663629587465,28.961395227490165,3.0029821947737307,0.053385032004158006,-0.13070502,0.014421061,1.3584178768572417,0.1027288895644427,4.234548310254416,0.037857983
HD-43785,4895.7715714922615,19.663741210491338,2.7956054467845775,0.035234948,0.008656218,0.011351118977477582,1.3376009173136052,0.067799259,4.254086243841457,0.033889637
HD-4398,4848.561076369178,19.663741210491338,2.575172284,0.035234948,-0.304638231,0.011351118977477582,1.417811935,0.067799259,4.168176160732404,0.033889637
HD-46116,4842.753257666164,20.8208593,2.489201017678251,0.037594746,-0.437335903,0.011701265770312382,1.4817275429168295,0.074275294,4.29179132,0.035976217863628014
HD-46415,4800.016613933765,20.860776567336558,2.5033820922473247,0.040202396,-0.383782758,0.011721846745976788,1.4243915710302362,0.074686171,4.151103004421055,0.036955459
HD-46568,4842.918275454476,20.804394102488796,2.5219155022256343,0.037361714867146976,-0.3422393,0.011698766193035448,1.447141743781089,0.074296582,4.213574097322091,0.035793996
HD-47001,4616.422624455303,22.52442878814133,2.121350971977721,0.043913147092558384,-0.464560374,0.012374396965148471,1.4992859162105299,0.08055072,4.418588046268591,0.03708314
HD-4737,5185.699441850673,24.66352210854411,3.2038532612715036,0.047309478801993265,-0.057539408,0.013063426807757393,1.3299676295548422,0.087959603,4.9194648657867255,0.037320808
HD-47536,4316.609179716828,19.663741210491338,1.8019543025412155,0.035234948,-0.880793851,0.011351118977477582,1.5467885594285677,0.067799259,4.291901133579144,0.033889637
HD-47910,4788.618724440412,26.632288498603096,2.6482276913503675,0.050301124898765905,-0.19959962,0.013739570543011228,1.3389013970729076,0.094767691,4.484404761637011,0.037521232105525354
HD-49947,4905.654633138318,30.79027047058164,2.6047081502147083,0.055715032,-0.343959103,0.014935257022058869,1.4532774517505493,0.10900324017523831,4.195433309514369,0.038121041803842494
HD-5722,4915.929219407561,20.37389588835525,2.6162208735127956,0.036539842,-0.324630756,0.011567798344664664,1.4545391242280072,0.071855323,4.207074730638938,0.03506058
HD-59411,4521.342123888394,26.290573206769835,2.366654164,0.049782433,-0.154961218,0.013618373097225786,1.2773241702630256,0.093585515,6.780651753813268,0.037467335672236694
HD-59894,4909.314936049712,21.465002454922146,2.677234238203236,0.04211808,-0.276159242,0.01207314,1.414563272541875,0.076973957,4.105049662492938,0.037010773526235455
HD-60574,4956.819944723338,20.85211173501352,2.5066141417274954,0.038290475949568706,-0.534419945,0.011539972302433444,1.5596154229028947,0.074213241,4.413213620824105,0.036424009
HD-6192,5060.870582830056,20.867317038921534,2.9494078284644214,0.040733354,-0.063515616,0.011832953523759692,1.368328495895995,0.074860078,4.3481615471230874,0.036980726
HD-61935,4764.572944499971,19.663741210491338,2.6009448190269566,0.035234948,-0.137703494,0.011351118977477582,1.3390561850772529,0.067799259,4.061384483956816,0.033889637
HD-62412,4896.314311887025,20.851886777932094,2.8006336711598445,0.038240819639316206,-0.066351122,0.011559088,1.332530768846087,0.074218915,4.341303084385791,0.036395334905675585
HD-6245,5156.378050914887,19.684328396167935,3.215632857209137,0.035272777,-0.076995985,0.011357400451786792,1.3104324729706578,0.067916844,5.282023722513504,0.033923582
HD-62897,4760.783326312565,28.07393980915114,2.516716426777105,0.052257982,-0.207901937,0.014168216583634739,1.3929151523324332,0.099704691,6.528055263043043,0.037732691
HD-62902,4228.335862437817,20.85207989,2.283419658126588,0.038283446,0.291916646,0.011542678496991627,1.0098459311760135,0.074214044,3.8783772340101326,0.03641995
HD-62943,5082.330465960901,20.854478491664526,3.012789704487012,0.039370247,-0.106320695,0.011597872951266387,1.3580392946484787,0.074437458,4.368206025266649,0.036762678456528974
HD-63295,4719.693633846291,20.86750705898601,2.431574498123963,0.040863723,-0.306127504,0.011859738420303903,1.4111372224260066,0.074903308,4.193927150588236,0.0369805
HD-63697,4295.922181336231,20.817620303240627,2.138323834453276,0.037548904805599415,0.090374106,0.011700774059597966,1.1465401689701815,0.074279481,3.980081169143184,0.035940372
HD-64152,5017.257863436485,20.80255099858069,3.113635338856199,0.037335629484534526,0.011674483764091192,0.011698486391845538,1.2710070449171158,0.074298965,4.118348092932725,0.035773598
HD-64181,5125.491305153743,20.820676754994352,2.8598562880395493,0.037592162656164246,-0.162748825,0.011701238058851525,1.4647015558284102,0.07427553,5.347293095439224,0.035974198
HD-6559,4645.058846,20.83417413326335,2.6155025363769973,0.037838133095240846,-0.074190935,0.011658858133895871,1.2452239394192648,0.074255162,4.973991504231068,0.036086897
HD-65638,4909.363510205335,26.890617946454004,2.7778984589741356,0.050693245,-0.083869267,0.013831193218375636,1.3473323401308346,0.095661391,4.389940708853469,0.037561976655697216
HD-65695,4399.0370656688865,20.80829000676675,2.040321866965879,0.037416853,-0.326867357,0.011699357629387976,1.3494840752078257,0.074291545,4.144750046708259,0.035837112
HD-67364,4244.243304904723,28.461334122969586,1.961473454940048,0.052750559,0.15267843460526098,0.014273547857226275,1.1439287429985407,0.1010243297986359,4.100626638449213,0.03778728
HD-67977,5076.799651215873,33.432515114802456,2.866169493721211,0.059043111,-0.289400867,0.015688588802220148,1.4337697269782743,0.11844583177205495,4.273625414020747,0.038908389
HD-67990,4885.053361572447,25.30969959166682,2.713650721335224,0.048292045,-0.158078031,0.013280814648676885,1.372961396393005,0.090193516,4.409904168384286,0.037364038200182095
HD-68290,5021.3432984161245,19.663741210491338,3.1149094501923438,0.035234948,-0.012127991,0.011351118977477582,1.2736093440481697,0.067799259,4.123775293586625,0.033889637
HD-7082,4959.839289,28.179017066351328,2.3577712354827014,0.052391651506892206,-0.90332989,0.014196258681747074,1.7012721219873237,0.10006257946401623,4.513220743601582,0.037747487
HD-70982,5115.099456578573,29.309172476490815,2.939680254544211,0.053826288850549006,-0.066782021,0.014523651791582647,1.4428508388796313,0.10391435890159063,5.651418458447978,0.037907155110200104
HD-71863,4991.508893749184,30.79095839289229,2.8347318687328062,0.055715911,-0.094793213,0.014935444691355246,1.3552644563403533,0.10900560937794111,4.587282956727838,0.038121141767879785
HD-72650,4291.934370773866,32.154123753469996,2.031809108956978,0.056707147,0.007541614,0.015373466466791259,1.1922449327834093,0.1132063975704556,4.052399011638849,0.036189095792276874
HD-73468,4957.093573850084,30.480735220379962,2.7051886034553405,0.055319708,-0.255202583,0.014850813965466354,1.4344345725509644,0.10793720155424726,4.235193774962558,0.038076062
HD-73665-Praes,4928.975124714729,26.51718746498212,2.733081076710002,0.050126412,0.087544961,0.013698747227182173,1.3872694211524257,0.094369495,4.559148824765675,0.037503078
HD-73710-Praes,4832.617729399635,25.58377662712134,2.6563049916997867,0.048708801,0.059808386,0.013373019989375451,1.3667893148797565,0.091141033,5.600277563897251,0.037382374284791596
HD-73887,4782.234588189273,20.86743596743756,2.6120185046464712,0.040814949,-0.122046754,0.011849717479748756,1.3461316611258332,0.074887134,4.128891634037421,0.036980584921519566
HD-73898,4980.841104379855,20.852034715413723,2.5000682555517506,0.038273475,-0.5676168,0.011546517,1.568072024138846,0.074215183,4.390128841172313,0.036414191938535935
HD-74622,4449.476190546901,32.44784213704644,2.4733070750995267,0.057197146827321924,-0.064227872,0.015462915,1.1487552518560487,0.11447534419888841,3.724431902765828,0.036860585
HD-74772,5212.365113177769,20.803293425658442,2.738737837831332,0.037346137027977865,-0.196806256,0.011698599099533294,1.5848764748021997,0.074298005,7.4829058510339275,0.035781814
HD-75168,5412.219559635299,28.896790624372844,3.158949454659595,0.053303062,-0.045245377,0.014402003221140512,1.4780194649225755,0.10250867166274191,8.109932707424107,0.037848848965159054
HD-77087,4836.207916321777,26.407945822204265,2.6316495304905985,0.049960594,-0.13316814,0.013660002083507006,1.3762407773143208,0.09399157,4.261521813117283,0.037485848
HD-770,4709.855801,20.824871801604875,2.4330224000187886,0.037666644,-0.263425067,0.011689657347891753,1.386232570765642,0.074269304,4.255725426805481,0.036010538744478626
HD-78004,4515.345994468184,19.663741210491338,2.0712183060713976,0.035234948,0.055679797,0.011351118977477582,1.4256673447591028,0.067799259,4.903190466432563,0.033889637
HD-78632,4176.178963381954,31.717887030006274,1.7807470314866025,0.055960271197811204,-0.203674176,0.015240568,1.2406685126136436,0.11134010894249462,4.166508064915173,0.035082582
HD-79917,4640.401191908888,20.866143619958756,2.559622161115785,0.040523220843131945,0.034108151,0.011789477021767953,1.2560996918114022,0.074790722,4.0281760775660524,0.036977153
HD-81101,4921.105469654112,20.855701075950765,2.522369122624779,0.039238529,-0.485473684,0.011585563073136103,1.5150401778209066,0.074403277,4.227497990411618,0.036728598
HD-81169,5081.971539764832,20.82139309575623,2.9744054543062197,0.037602513411895154,-0.164922067,0.011701175041497484,1.3780499826494201,0.074274592,4.380612430097311,0.035981984
HD-82347,4613.193250829092,29.54954518602368,2.3886828971614116,0.054131272,-0.207464664,0.014594559,1.3293931416024696,0.10473371806742798,4.296318993997808,0.037941141101566975
HD-82350,4660.4152176143025,32.98912663750577,2.8036027932891168,0.058506857,-0.112183243,0.015533609883822035,1.1708790041550843,0.11677614805413013,3.5995826432264066,0.038710443
HD-82514,4337.217503903215,29.17287373263883,2.3331814557888855,0.053653354151536915,0.19542949780520313,0.014483445009306716,1.0992081227782244,0.10344975697034697,3.8394530243535425,0.037887884
HD-82734,4858.456421262865,20.85271128239327,2.5910630637742535,0.038422818,0.098447024,0.011489026,1.4161993961582846,0.074198118,6.078712697611136,0.036500431
HD-83441,4598.816198,29.061979809515584,2.6003837582489195,0.053512653,-0.019273805,0.014450732398047566,1.204860639402745,0.10307175252665088,3.862782341,0.037872205
HD-85250,5030.263395352076,31.597481642242933,3.0539844745751763,0.055752497121449446,-0.040316713,0.015203882246523534,1.3074661019190414,0.11082656208180543,4.3174139738337605,0.034767867
HD-85444,5121.718754467568,20.817644475439803,2.8946426264135416,0.037549247,-0.007897797,0.011700778,1.4422796041347166,0.07427945,5.5740374230167395,0.035940639099021614
HD-8705,4330.842920368103,19.663741210491338,2.025180986035067,0.035234948,-0.32088445,0.011351118977477582,1.2819551377330167,0.067799259,4.036353092,0.033889637
HD-88323,4963.670797,32.47063202473506,2.836608621392107,0.057235166345379375,0.040236946,0.015469855367966594,1.3648393088481057,0.11457380297015324,5.350105227932171,0.036912687
HD-88836,5008.330760837464,29.81971540057172,2.842339803649975,0.074546719,-0.152353196,0.025934081,1.3951031939599239,0.1019205720968487,4.432556873991794,0.040657634496417114
HD-90518,4608.738901253531,30.63736914138001,2.525648682123143,0.065221525,0.021959183311434316,0.020626095,1.2444900233507705,0.10626769637447246,4.110078413427644,0.037643742
HD-90957,4113.450173890291,28.163366871582678,1.7923142853112326,0.052371742841649346,0.1139693623879161,0.014192082094834992,1.143442274573074,0.10000927554002491,4.249002451898069,0.037745283
HD-91437,5125.1873254721995,29.308730814625257,3.040559383252851,0.053825728473691326,-0.070854896,0.014523521505697641,1.3689234200682525,0.1039128534074834,4.521308328557299,0.037907093
HD-93257,4572.720400615255,28.717605913608526,2.7893658565545874,0.053075714,0.088630806,0.014349145502505184,1.1096943626926368,0.10189788420925779,3.587807353963781,0.037823514
HD-9362,4823.103296375474,20.80889700092354,2.492487332172733,0.037425444,-0.404731956,0.01169945,1.4510550165620157,0.07429076,4.225578841833038,0.03584383
HD-93813,4325.385757,20.814308968155398,1.8070894790321628,0.037502039600509185,-0.290117693,0.011700271366563158,1.3799146868289691,0.074283763,4.4305004768288985,0.035903725
HD-96407,4931.028595042198,29.62628493214011,2.5108522142802467,0.054228638,-0.508399218,0.014617197,1.5347264395756681,0.10499530106695701,4.304623294260608,0.037951991
HD-96566,4868.862066469061,20.856789669883618,2.3580004023528742,0.038855683,-0.060349035,0.011543293322081663,1.5534099669530035,0.074304183,7.642438893100188,0.036626576
HD-97344,5047.511962538422,33.458099563477056,2.9123381983579653,0.059016517,-0.123718139,0.015779089,1.386589068505331,0.11882284492665968,4.548883689760664,0.039117861
HD-9742,4585.295223888281,26.161413917041422,2.495344637840713,0.049586381481688986,-0.173496382,0.013572563686910654,1.254342015922357,0.093138684,3.888293337350189,0.037446964
HD-98430,4506.688824716986,19.663741210491338,1.9250482305490304,0.035234948,-0.590389552,0.011351118977477582,1.5402098452419608,0.067799259,4.498380692281382,0.033889637
HD-99167,3877.507267215705,21.096426484314033,1.305951486050374,0.041484891,-0.44560517,0.011970398140963161,1.5510915824410594,0.075742688,5.491678829,0.036991844181862236
HD-99322,4881.461416,28.453976336231975,2.7889533868038807,0.052741223,-0.069994505,0.014271377,1.3296503625230098,0.10099924928922428,4.046643547777392,0.037786240016734224
HD005891,4716.170984892227,28.664118034542806,2.2942656729476716,0.053007849203842994,-0.53458875,0.014333367106848566,1.4962251736282566,0.10171555991770712,5.039001929,0.037815951683913454
HD100655,4809.794530963603,19.663741210491338,2.7372506820319504,0.035234948,-0.07392484,0.011351118977477582,1.3100870543020977,0.067799259,4.220985835235679,0.033889637
HD10142,4678.816309996343,29.914413528927795,2.4240735439797683,0.054596428,-0.243189746,0.014696318040980512,1.3647930523685727,0.10598679107725109,4.183449252745671,0.037993768
HD102272,4718.899888938121,20.80716581962734,2.3331088407536607,0.037400943,-0.53591756,0.011699186966791092,1.4690822994371127,0.074292998,5.6246223893112965,0.035824671
HD107383_11Com,4772.7406705018375,19.663741210491338,2.417781487845732,0.035234948,-0.424573791,0.011351118977477582,1.4672682751217447,0.067799259,4.213754236702826,0.033889637
HD110829,4725.782006148831,20.10445608180751,2.9892793887480646,0.036044752172227815,0.008937567,0.011485588019790957,1.1403800257918264,0.070316412,3.521947130327505,0.034616312
HD113226,5035.645783,19.663741210491338,2.8354694821190938,0.035234948,0.12838936360040165,0.011351118977477582,1.1811773538506671,0.067799259,5.093620714,0.033889637
HD115319,4848.520490262885,22.421844863895416,2.8222947420123985,0.043743267,-0.330256028,0.012344289592015405,1.3089215561836265,0.080198447,3.7447524402444494,0.0370733
HD11977,4976.372897124421,19.663741210491338,2.7060358115068635,0.035234948,-0.284250827,0.011351118977477582,1.447429302563364,0.067799259,4.2186012930233385,0.033889637
HD12055,5227.020275675707,20.829609644603156,3.0541283536774184,0.037753986,-0.119979253,0.011673970760298419,1.42362884,0.074262101,7.121466302223635,0.036049429461565544
HD121416,4572.032252233659,25.89796878620537,2.4085290439730818,0.049186497,-0.005693126,0.013479126613051166,1.2736135731451628,0.092227286,4.243652352724222,0.037405412842127846
HD12477,4520.727107365251,28.656402806434887,2.397679608860811,0.05299806,0.067281074,0.014331091190813116,1.2289487976802937,0.10168926099683945,4.064326785651838,0.037814861
HD125490,5110.690473384748,20.802662627288548,3.1383689965784476,0.037337209361579055,-0.065073976,0.011698503338174581,1.3164206033066275,0.074298821,4.8283018532076225,0.035774833
HD126035,4944.817132019343,19.663741210491338,2.9630411646745696,0.035234948,0.005447102,0.011351118977477582,1.2857890881381928,0.067799259,4.337313096424865,0.033889637
HD13004,4563.428320630271,19.663741210491338,2.7336772461500614,0.035234948,0.025447133232357366,0.011351118977477582,1.1291709819284228,0.067799259,3.6115070254165214,0.033889637
HD13423,5102.600629047113,28.51674596207474,2.943290609328462,0.052820865,-0.162348449,0.014289894,1.4076184431439285,0.10121321229846272,4.5021101526600305,0.037795115
HD1367,5005.4666652421365,19.663741210491338,2.959961417276042,0.035234948,-0.074976234,0.011351118977477582,1.3341091262284774,0.067799259,4.013053205831448,0.033889637
HD145936,4848.732189614873,19.663741210491338,2.8541929232465364,0.035234948,-0.311793126,0.011351118977477582,1.2912074902369919,0.067799259,3.6932785160892565,0.033889637
HD145997,4676.598483,19.663741210491338,2.8579566054804797,0.035234948,-0.039457138,0.011351118977477582,1.1592702067738552,0.067799259,3.5778297023205483,0.033889637
HD15220,4431.141821089675,29.605418781176155,2.3389076777803184,0.07681391,0.2503830769088893,0.027217757047059348,1.1682691028885077,0.10078555843710578,4.024960680232514,0.041386784219327996
HD15248,4648.804940939082,29.79507980312768,2.597164993699599,0.074807355,0.011225687656885697,0.026081653154674984,1.244372673043656,0.10179009061891507,3.9937707159641214,0.040741458
HD154619,5176.621835706125,19.663741210491338,3.2212883503360654,0.035234948,-0.115043339,0.011351118977477582,1.3201818104928684,0.067799259,4.488750869445975,0.033889637
HD15779,4815.553479022152,28.792498933268924,2.7178030284939974,0.053170737807601606,-0.121972807,0.014371238203071396,1.321975781448387,0.10215317226685483,4.034384961869368,0.037834103
HD15799,4619.238495981188,31.70996090116772,2.4176758928505153,0.055946594,-0.120684705,0.015238152695254817,1.3141815279273963,0.11130630282585757,4.1338736450617235,0.035061865
HD162757,4646.677358853583,26.07992679542027,2.6167536767973614,0.049462692,-0.191632133,0.013543662343479672,1.239513179920785,0.092856776,3.803102256097278,0.037434112
HD16522,4834.639420933224,20.82133249216288,2.552199269340256,0.037601443280473615,-0.321982773,0.011701337606163651,1.4240096566112785,0.074274682,4.184127880760326,0.035981455
HD1690,4214.742617205453,20.831512936511448,1.6091433394315313,0.037789074,-0.3387247,0.011667669125726319,1.376237817197636,0.074259208,4.494650004895107,0.036065053
HD169370,4492.013781560123,28.282600174801523,2.332875957,0.052523419926482726,-0.351041666,0.014223902034527084,1.2702137118588874,0.10041537929949647,4.276576841818091,0.037762073
HD169751,4886.326251842087,29.27880378097347,2.769899514372259,0.053787757305281174,-0.086618474,0.014514693326565567,1.342212599922082,0.10381084103937152,4.680197497129964,0.037902861
HD170031,4537.684725051851,19.663741210491338,2.533388502116252,0.035234948,-0.001596214,0.011351118977477582,1.1924630578436357,0.067799259,3.8668063571498124,0.033889637
HD170053,4329.582461756856,19.663741210491338,1.739692883449826,0.035234948,-0.13058932,0.011351118977477582,1.4094483103227031,0.067799259,4.885530850449138,0.033889637
HD170174,4980.377575416023,31.99917397279265,2.642075607278797,0.056445666,-0.115789815,0.015326270823328244,1.4733217804611762,0.11253983952851068,4.867864145681727,0.035817807009372274
HD170231,5144.048163137028,19.663741210491338,2.930790778423873,0.035234948,-0.090773516,0.011351118977477582,1.4403327919840732,0.067799259,6.482950123739305,0.033889637
HD176704,4457.304907921166,33.45820020027276,2.3765104027806125,0.059016412,0.2185568154139652,0.015779445,1.176440119542293,0.11882432791330914,4.0600392555681575,0.039118685
HD177873,4627.114007997743,20.86734104392078,2.614730294480257,0.040749824,-0.079952423,0.011836337226544674,1.2276373910830558,0.074865539,3.873055791307703,0.036980698
HD178484,4440.955144915932,19.663741210491338,1.977870871273558,0.035234948,-0.382344505,0.011351118977477582,1.4166877764315633,0.067799259,4.311719395546057,0.033889637
HD184406,4466.0850395486805,19.663741210491338,2.6377449020484023,0.035234948,0.020245477,0.011351118977477582,1.0988767907228159,0.067799259,3.600511148504698,0.033889637
HD18784,4694.694351361578,29.582213919016795,2.4207882683767075,0.07705941,-0.248456385,0.027356758,1.3800218994924196,0.10066265479262639,4.385157939640036,0.041465739355724486
HD190608,4691.0441532637515,19.663741210491338,2.892401094601373,0.035234948,-0.067604713,0.011351118977477582,1.1573888817271958,0.067799259,3.5641052827320014,0.033889637
HD192836,4751.539195,19.66447798490525,2.8555792118639336,0.035236302,-0.01566035,0.011351343778945125,1.2069591598262768,0.067803467,3.7515624270004553,0.033890852
HD198431,4602.536212913629,19.663741210491338,2.525070036698318,0.035234948,-0.342554203,0.011351118977477582,1.2674444971711845,0.067799259,3.746148981345388,0.033889637
HD203050,4310.511733190533,33.155880805942964,1.888067151789976,0.058449874121204365,-0.301920464,0.015693355753110327,1.3460520979361557,0.11754264010541714,4.349437683155197,0.038458309
HD206642,4479.315752,19.663741210491338,1.7496294571442492,0.035234948,-1.133928006,0.011351118977477582,1.7968917451646735,0.067799259,4.604287834703716,0.033889637
HD208000,4596.749761174269,33.43798772,2.485352678126208,0.059037422,0.075646437,0.015707947107736462,1.2560290599597401,0.11852647624183486,4.220869045463834,0.038953196
HD209396,4966.623545971632,19.663741210491338,2.929098335215328,0.035234948,-0.04091549,0.011351118977477582,1.315339865,0.067799259,4.795958926867234,0.033889637
HD212943,4631.450743672469,20.817762560689918,2.598598126820848,0.037550918,-0.380770054,0.011700796,1.2552483982821931,0.074279297,3.6482345135615226,0.035941945961303144
HD217703,4887.225203670427,19.663741210491338,2.9925158789461683,0.035234948,-0.281151258,0.011351118977477582,1.2529759931164324,0.067799259,3.571865706662468,0.033889637
HD219449,4623.602996643549,19.663741210491338,2.465627967676239,0.035234948,-0.073010988,0.011351118977477582,1.2927506282913375,0.067799259,4.506354043034945,0.033889637
HD219784,4565.695198,20.85269629463112,2.292062026417756,0.03841951,-0.164651941,0.011490299861655314,1.3296261957953153,0.074198496,4.1876603697446315,0.036498521
HD220572,4712.360620892117,28.805918394502807,2.661818510178575,0.053187764,-0.000606325,0.014375197,1.2633352454340818,0.10219891522404806,4.024049731753665,0.037836000656273024
HD221833,4576.567946985987,19.663741210491338,2.653825851527378,0.035234948,-0.025570595,0.011351118977477582,1.1675069028535998,0.067799259,3.6973641057220292,0.033889637
HD22798,4742.0146560234125,20.819771459211267,2.604791532058666,0.03757935,-0.094242043,0.011701101,1.3190336249725263,0.0742767,4.078364190824082,0.035964179
HD26464,4718.472998234757,29.629661565504122,2.5970714657004192,0.076557429,-0.069804539,0.027072538,1.3015027183843886,0.10091395939573991,4.0821814487166534,0.041304298
HD26967,4606.9669364383735,19.663741210491338,2.610401322492099,0.035234948,-0.136457692,0.011351118977477582,1.2144411158496395,0.067799259,3.7464261522309763,0.033889637
HD35369,4930.038802698832,20.85234007,2.661757631147438,0.038340878406189924,-0.269868563,0.011520569537689051,1.4331104682462557,0.074207481,4.378391669486171,0.036453115
HD360,4737.990451807248,27.862858525533387,2.500006072558063,0.051989465,-0.259924882,0.014111885059358186,1.3777058700547544,0.098985756,4.141442905180417,0.037702968
HD36874,4609.904877881239,21.089101619905247,2.5925541091504156,0.041472307510553565,-0.148345492,0.011968356312358437,1.2290208399931928,0.075718218,3.9910011893410564,0.036991468
HD3750,4565.861635563882,25.07154203974863,2.252764034604457,0.047929906,-0.071177257,0.013200693385769405,1.3509501787576916,0.089370177,4.397617911165971,0.037348105172392586
HD38527,5140.234986416446,19.663741210491338,3.065256267651841,0.035234948,-0.148832135,0.011351118977477582,1.3690237674616799,0.067799259,4.395783946257041,0.033889637
HD39523,4617.5136170817805,26.767107620173544,2.558223680828924,0.050505767670773236,-0.013720371,0.013787387347139935,1.2652527184515352,0.095234103,7.277487188688692,0.037542496
HD40657,4327.307878865817,19.663741210491338,1.9656310121961185,0.035234948,-0.831456082,0.011351118977477582,1.8816800586201974,0.067799259,4.346939311685737,0.033889637
HD42089,4646.035764221901,20.84947304,2.4692290683296036,0.038151383,-0.208614247,0.01158739,1.339318263,0.074227933,5.504914622438401,0.036324346
HD45398,4171.349216088694,19.663741210491338,1.6184532564057719,0.035234948,-0.196416644,0.011351118977477582,1.3037703353288117,0.067799259,4.364653213547882,0.033889637
HD45415,4734.101743926969,28.784515010804878,2.544234123470133,0.053160607873977604,-0.186397859,0.014368883024856633,1.3467725394821048,0.10212595744674083,4.128517053888447,0.037832974
HD47366,4824.303790161454,20.85210475518864,2.9567207975330874,0.038288935245237805,-0.176621572,0.011540565406930268,1.2242846876389557,0.074213417,3.637011938416424,0.036423119644500616
HD49429,5118.763095805722,25.263661378196645,2.9796975438425717,0.048222039662961694,-0.166817904,0.013265326415045301,1.402909347011293,0.090034356,4.821308391493754,0.037360958188111554
HD49566,5183.068811138665,20.43685122677263,3.0363213416912838,0.036655520820004776,-0.122672531,0.011587007009078954,1.4097671663297096,0.072214894,4.607052203,0.035164384
HD52603,4539.335244403865,22.352635206216018,2.666112468778401,0.043628656,0.070159144,0.012323977237974721,1.130270612033701,0.079960782,3.645838341251466,0.037066662
HD54131,4721.33482,32.79861101059049,2.4937608595927285,0.057805492,-0.257805745,0.015579166895346587,1.3664295340546304,0.1159994815257698,4.133261277290205,0.037657736
HD54810,4732.9861819516245,20.304989128568803,2.6301329443359855,0.036413227,-0.388637216,0.011546773807939299,1.3169169859745498,0.071461761,3.7979590485463715,0.034946962
HD56160,4395.960573666185,20.85223226971633,2.5164629536099885,0.038317082396278096,0.2646922948414776,0.011529729971785434,1.0781156588836374,0.074210201,5.134639938675717,0.036439373
HD5722,4911.440956187212,29.56001354274985,2.599141015217419,0.054144554,-0.329544968,0.014597647,1.4555373327477745,0.10476940158595849,4.241089039923631,0.037942621209196545
HD5891,5131.371155642191,19.663741210491338,2.2100163359093474,0.035234948,-0.382007501,0.011351118977477582,1.4922932063624526,0.067799259,5.695172379322343,0.033889637
HD60060,4788.787138671283,20.84687393,2.612526029630245,0.038093871,-0.186572172,0.011602395,1.3547026270735234,0.074233105,4.257808237546704,0.036268614421506404
HD60341,4582.674431428668,20.867827894731313,2.4599276994971015,0.041083842512608874,-0.006272289,0.011904962866833919,1.2565334436234217,0.0749763,4.193642080016793,0.036980119
HD6037,4481.732513647437,20.78931922316374,2.6379335273304605,0.037303172883524055,0.1339168028006128,0.011694550541202754,1.1032882099923254,0.074228023,3.6598716831448277,0.035745553
HD62412,4904.159360226902,29.455993998599855,2.774888283974195,0.054012574762046454,-0.066917831,0.014566962689438535,1.3340233194798088,0.10441482985819807,4.373388904425482,0.037927914
HD63435,5472.8020529034475,20.85773595430611,3.1985967876061636,0.038954333276789155,-0.154516808,0.011557415498283449,1.4976979218933661,0.07432959,5.750417425382672,0.036654341279125126
HD63798,5020.573355799044,19.663741210491338,2.7255016590127257,0.035234948,-0.205107553,0.011351118977477582,1.4623154039418669,0.067799259,5.7726421279417055,0.033889637
HD63948,4892.6086631700855,20.520360734610172,2.8978114106498714,0.036808968,-0.241991601,0.011612487074023074,1.2925145346425817,0.072691861,3.7716850610963406,0.035302079
HD64152,4992.744477488728,20.823648546196775,3.0835935127852423,0.037644093,0.013186716340667815,0.011693707,1.2672421137647918,0.074271163,4.095802848374739,0.036000498
HD64225,4598.415714691408,20.85238611828315,2.7007965273029138,0.038351042,-0.173985097,0.011516657,1.1741905530839625,0.07420632,3.6241303086238412,0.036458984
HD64967,4804.533493500336,22.344545524066724,2.8328850899728204,0.043615259,-0.465328945,0.012321602995803864,1.2721896286175514,0.079933002,3.5681212924550323,0.037065886
HD68312,5121.635018235786,20.867417240008827,2.981713953762381,0.0408021,-0.137191414,0.011847077694089204,1.4048476026287742,0.074882874,4.412968764383766,0.036980607
HD78050,5152.666582524371,27.602734269874304,2.4770872799077552,0.05165856,-0.947656176,0.014042465376232154,1.8528534959444287,0.098099784,4.755018628552042,0.037666339683344596
HD79091,4662.103770491483,20.867284954653908,2.6458815156755415,0.040711342,-0.38203111,0.011828430981409033,1.2531339880009777,0.074852778,3.647309765958508,0.036980764
HD81101,4922.248780377221,20.854942742042557,2.520979313945449,0.039320229817629414,-0.484943815,0.011593198536880544,1.5183703354289657,0.074424479,4.245609572,0.036749737
HD8651,4675.729599718652,24.636284656465964,2.3608482109872186,0.047268062,-0.338642799,0.013054263549900122,1.4063709942870437,0.08786544,5.397290176982372,0.037318985927894247
HD8733,4981.718976115802,19.663741210491338,3.2271021428528552,0.035234948,-0.051306891,0.011351118977477582,1.2114203789245954,0.067799259,4.713423262289301,0.033889637
HD8763,4590.814815454306,30.711953120385733,2.3468618596112854,0.055615008905143905,-0.116360372,0.014913891583290716,1.3204843701298445,0.10873351541869404,4.151664763029938,0.038109661
HD88399,4423.245924112941,28.607209008348015,2.5846245060963273,0.052935644,0.25621103707138015,0.014316579506603077,1.0735305818269314,0.10152157395182022,3.693200969539612,0.037807905
HD90125,4745.390679775821,27.695866527874397,2.738343286877215,0.051777034086813264,-0.416477864,0.014067319697574842,1.2753080898086382,0.098416988,3.6414363484395125,0.037679453769532356
HD9362,4825.815916106785,20.224333373265182,2.492492898159428,0.036265024015279104,-0.404326529,0.011522164467799835,1.4613588396507333,0.071001094,4.249970239017465,0.034813972765069576
HD94386,4465.017245651248,20.820139926532256,2.6506634777993057,0.037584565,0.065391263,0.011701156563043389,1.0907766522003015,0.074276224,3.618145338127363,0.035968257
HD97605,4566.994148788432,20.86736710011096,2.7342116639487175,0.0407677,-0.032942041,0.011840010061622632,1.132927011936373,0.074871467,3.586717768951315,0.036980667
HD_52483,3933.577244086242,31.158963546551757,1.7212259705158228,0.059740135544729824,-0.139894705,0.017506017,1.3964141738316818,0.10882425817300195,5.3880542934788815,0.035886177
HIP-64920,4759.968813895692,20.813397518983905,2.539400696958915,0.03748914,-0.636531355,0.011700132999669353,1.3839446754780527,0.074284941,3.907106831701898,0.035893638
HIP13684,5091.597588200105,30.961104695421493,2.948733119615108,0.061782433984014194,-0.092425602,0.018669912561271765,1.3968447001153148,0.10786939725262146,4.689376306724222,0.036530424
HIP14838,4781.551624908401,29.94832477857649,2.7552980534813516,0.054639738,0.008468566,0.014705569231503537,1.2767753187727418,0.10610358133551093,4.140785079016534,0.037998696
HIP19641,4692.997749,31.928572082570945,2.5886743588682637,0.056323834,-0.048612978,0.015304759671118462,1.3005811685438853,0.11223871198135023,4.066304144661244,0.035633268
HIP20226,4721.863284822202,33.454552331338114,2.159819781891544,0.059020204044684554,-0.670557335,0.015766541,1.5920560044825742,0.11877057281418126,4.843220648766444,0.039088817990585945
HIP28485,5233.684387504314,20.842133625550566,2.6863636933769364,0.037988979,-0.053234328,0.011629762829990894,1.6327484279281606,0.074242539,7.985819135950593,0.03616697
HIP29526,4862.1106123593645,20.853051601365333,2.7829251188578206,0.039523976,0.016947847280833095,0.011612239932656575,1.3195668276704806,0.074477351,4.804291151644207,0.036802454
HIP29575,5054.004486610029,20.820940653870245,2.930660677459917,0.037595898,-0.149928131,0.011701278121280542,1.381481538384078,0.074275188,4.704656931382597,0.035977118
HIP5364,4533.730870486862,19.663741210491338,2.5036197481963027,0.035234948,0.047835423,0.011351118977477582,1.202903054188142,0.067799259,3.9784587363169925,0.033889637
HIP54769,4290.875037922852,29.119399469429258,1.8111434545297422,0.053585506456454095,-0.338127684,0.014467670630193082,1.3593460452909558,0.10326747909120541,4.314565217045511,0.037880323
HIP63242,4728.298458842781,21.834647778881003,2.239209372,0.042753105040984056,-0.470470109,0.012176179609635114,1.5328387457158406,0.078208798,6.119189832,0.037029757790515136
HIP80242B,4862.003679688423,22.493993257769937,2.682384168061509,0.043862746,-0.014410008,0.012365464,1.372170701281294,0.080446205,5.378245605859042,0.037080220628823116
HR-1654,4006.114962018097,19.663741210491338,1.2305025222811596,0.035234948,-0.226033025,0.011351118977477582,1.354341142064635,0.067799259,4.793840978614166,0.033889637
HR7349,4651.377685796166,19.663741210491338,2.367710228339228,0.035234948,-0.221258311,0.011351118977477582,1.3709632843884014,0.067799259,4.5166926138136105,0.033889637
HR_3728,4927.604982957238,19.663741210491338,2.542936689248818,0.035234948,-0.472001574,0.011351118977477582,1.4969016687028769,0.067799259,4.211482607509774,0.033889637
HR_3919,4388.866570459808,19.663741210491338,2.0923172496547515,0.035234948,-0.116101592,0.011351118977477582,1.2742975453761873,0.067799259,4.1371839182966665,0.033889637
IC2714No.126,4906.026606373199,30.313634297714884,2.350191303,0.055106294,-0.135366721,0.014805227840267124,1.5930601309209633,0.10736170639804729,7.633025837707614,0.038051780383733934
IC2714No.190,4961.189525450825,31.741096122471408,2.527224487284057,0.056000321,-0.091816273,0.015247639,1.5247052037804916,0.1114390991687322,6.450600600399909,0.035143246
IC2714No121,4667.002671,33.45717992609348,2.2344521106298636,0.059017473,-0.096552839,0.015775835899509944,1.4463955120859542,0.11880929312433307,4.849695669540199,0.039110331
IC2714No126,4900.098444501667,33.351485167050434,2.3262094686266193,0.058814096,-0.136100145,0.015751664026369103,1.5867433231532806,0.11838032276094901,7.612022224748557,0.038890393
IC2714No190,4977.286481072804,31.708229359116974,2.530578393607165,0.055943605717253354,-0.108283619,0.015237625124895238,1.537682032786357,0.111298918,6.5104196245983585,0.035057338671804654
IC2714No220,4911.259615982729,28.93975805462258,2.386498510417221,0.053357578941337476,-0.141930708,0.014414678188379267,1.567341152,0.10265513486930149,6.269327569542124,0.037854924
IC2714No5,5043.339069357695,31.863087562287408,2.546013529156726,0.056210832298459336,-0.111950707,0.015284807691379956,1.5845091776642746,0.11195941077697681,7.437999029754837,0.035462106
IC2714No87,5146.711579209692,29.650441549868532,2.771769898878612,0.076337583,-0.104818935,0.026948062503441395,1.5235781867331462,0.10102401976985768,7.786820052206987,0.041233593
IC4651No10393,4783.601056117375,33.43236012962918,2.720094281895695,0.059043272,-0.119928463,0.015688040571531024,1.304489955993745,0.1184435479061864,4.554336805634223,0.03890712
IC4651No11453,5073.677405254737,26.07158737808111,2.8252099618568813,0.049450033,-0.005463594,0.013540704571015283,1.4418891156406335,0.092827926,4.870341173003145,0.037432796524035965
IC4651No14527,4802.343475832551,29.638100272577027,2.6896714968935784,0.05424363,-0.028892699,0.014620682240345274,1.323055273240528,0.10503557605284576,4.506704658614909,0.037953661792509565
IC4651No7646,4851.093684853952,27.096553069320642,2.6544941120056795,0.051005835,-0.052886039,0.013904233001743382,1.3719774145012416,0.096373831,4.252596175612179,0.037594457
IC4651No8540,4729.9780294519405,28.99830610071181,2.6679180800487923,0.053431864,-0.030867972,0.014431949,1.2830387952666715,0.10285470776714963,4.024835321078293,0.037863202
IC4651No9025,4749.903974238776,29.40724022770706,2.685077941313652,0.053950716,-0.030375254,0.014552580808901573,1.2759590817682243,0.10424864273517659,4.049729917900056,0.037921020784688196
IC4651No9122,4612.679482508887,20.856080267478017,2.606381936166689,0.038781728,-0.031383985,0.011532706329913434,1.218521409,0.074285136,3.9690319880572313,0.036605762
IC4651No9791,4457.870447647274,27.734123527269958,2.258208996904454,0.051825701,-0.054750844,0.014077529390510487,1.2462969972706248,0.09854729,4.088555203233688,0.037684841
IC4756No28,4587.430515,33.43959107331019,2.277029815177482,0.059035756,-0.181198299,0.015713619,1.358350727066414,0.11855010329546292,4.310619943201016,0.038966323
IC4756No38,5163.322193549585,33.448579820060786,3.0741270279282658,0.059026412,-0.10077682,0.015745415,1.3790495855112166,0.11868256172016795,4.280567393884258,0.039039918278605604
IC4756No52,4436.056818788297,24.088095310108823,1.9135657380424203,0.046422445,-0.167090568,0.012867247427808958,1.4354041677123686,0.085955891,4.6040661375036045,0.037252343855316596
NGC2360No119,5106.248398355969,30.97779305930661,2.889613259487314,0.061606368574272284,-0.129218726,0.018569776758597126,1.4382147008556208,0.10795147478475779,4.181311215411617,0.036473508
NGC2360No50,5122.862035122312,31.22559580330841,2.9585574966442794,0.059092299,-0.148665636,0.017134689,1.4173408168824415,0.10912967162413266,4.819058104969829,0.035696243
NGC2360No66,5291.627121289805,33.42700168421652,3.2613544233386262,0.059048842049733555,-0.105541302,0.015669086,1.3652149295639266,0.11836458570401043,5.140754675510268,0.038863248
NGC2360No79,5130.693477909344,28.693291082723853,3.020012585,0.053044864,-0.127129032,0.014341972867719072,1.3898285834634354,0.10181500217331511,4.151498279569527,0.037820076
NGC2360No7,5115.170900632844,29.836106269168265,2.9257226563959318,0.074373308,-0.151659236,0.025835897188162284,1.4248197203768849,0.10200738569103698,4.157278648155892,0.040601864147220064
NGC2360No85,5139.651626103719,30.898422733298137,3.091954893890711,0.062443741,-0.132935381,0.019046025440500245,1.358292772198621,0.10756111174327106,4.078506875205174,0.036744201
NGC2360No86,4979.131209839601,30.39806511644594,2.807972993051088,0.055214126,-0.220294491,0.014828261069599207,1.405264920967979,0.10765248592480735,4.437192342546592,0.038064049277156495
NGC2360No89,5120.937047601887,31.633467626879362,2.9269638744247417,0.055814595295448924,-0.16129419,0.015214847,1.4788568555512964,0.11098004765070017,4.666247928176504,0.034861927
NGC2423No3,4541.701904728759,20.842468016266956,2.309764766256218,0.037996378,-0.097825482,0.011627832266061101,1.2995188653244936,0.074241874,4.367296477810594,0.03617414
NGC2539No229,5064.098118436947,31.052609133257082,2.923053618014716,0.060817045,-0.05298131,0.018120855122565598,1.386913940919099,0.10831943887975577,4.3996259242975855,0.036218348119970906
NGC2539No246,5112.076789368179,29.480283978788325,3.0507446900033406,0.054043394,-0.022418628,0.014574128,1.3574382696512575,0.10449762718549911,6.615724617,0.037931348
NGC2539No251,5334.334731604186,30.340841322498218,3.2847775219554736,0.055141042,0.11847549688368986,0.014812650078387002,1.3710293859196585,0.10745540732278008,6.009485796580607,0.038055733917436774
NGC2539No317,5051.262515500188,33.44105478055115,2.794074659215518,0.059034234,-0.067689117,0.015718796251999814,1.4455039295995726,0.11857167252649659,5.396270277668437,0.038978307
NGC2539No346,5105.298006,32.24996035678964,2.9450130386875637,0.056867028,-0.043019864,0.015402652386165292,1.411240124,0.11362043884762088,4.796143054551263,0.036408194259990374
NGC2539No447,4914.785286732586,32.02998918785715,2.6704260549062795,0.056498841263342106,-0.045227406,0.015335659676509765,1.4141207353957654,0.11267127099724976,5.282239670079024,0.035898351533210776
NGC2539No463,4930.2101320495985,32.58396698564845,2.6096734179689474,0.057429428181868046,-0.071471954,0.015506482065653984,1.448607862771698,0.11506539429377276,5.3061168927903495,0.037170722
NGC2539No502,5120.272286449193,32.239999621235576,2.9157364050909997,0.056850411,-0.038040836,0.015399618960368499,1.4301529220846365,0.11357740564811823,5.472624589350807,0.036385422356337696
NGC2539No652,4712.131261618108,29.119942077630878,2.559950364432227,0.053586195,-0.075740109,0.014467830694249487,1.2993628855533734,0.10326932868138693,4.067802855261858,0.037880400065026715
NGC2567No114,4876.462262521094,31.815586949545484,2.3130449314863086,0.056128864239368255,-0.156394449,0.015270335091460311,1.5701709924978977,0.11175681360912935,6.412200536894242,0.035337948947715934
NGC2567No37,5077.618347557007,31.905157586340795,2.8886749476959723,0.056283429,-0.155405813,0.015297625686592828,1.4145546334841113,0.11213884567754953,5.053076949708071,0.035572068
NGC3114No223,4814.358773393463,32.72732442535786,2.582225939286973,0.057680595205624255,-0.250036962,0.015555027144387293,1.3923526878988577,0.11568925677529536,4.140267253686196,0.037495991
NGC3532No.100,4818.992501146023,25.671878619993894,2.2608661264695726,0.048842767,-0.283045562,0.013402659,1.6390537394814308,0.091445612,6.440982865944692,0.037388268
NGC3532No.122,5126.778701,28.713916581729123,2.8156157801875787,0.053071033,-0.144433729,0.014348057186065674,1.4985983280664479,0.10188530837277003,10.07201712921814,0.037822993
NGC3532No.19,5006.035285078513,25.04499575537397,2.5415617773139596,0.047889540692942975,-0.087888286,0.013191762651419529,1.5567637626511748,0.089278403,6.413436478,0.037346329
NGC3532No.596,4994.958536434032,27.12809880669535,2.554754553128011,0.051053718408172404,-0.114286065,0.013915421446880624,1.5489074827524054,0.096482965,7.839953244,0.037599433
NGC3532No100,4751.929949650878,29.550213145979768,2.163711945528054,0.054132119,-0.156746509,0.014594756,1.5572631731709041,0.10473599494450565,6.107025987,0.037941236
NGC3532No122,5112.007244738589,32.44802605777226,2.766026447570728,0.057197453655396364,-0.152835427,0.015462970984481635,1.5104122392539758,0.11447613878852927,10.10396408291465,0.036861006
NGC3532No19,5009.508868153477,20.829269329110453,2.5403119831917955,0.037747713,-0.08347434,0.011675097515403556,1.5610367891923473,0.074262619,6.385935653453582,0.036046635972302225
NGC3532No596,5065.581871304525,28.19742973976438,2.579407921700378,0.052415074,-0.100878726,0.014201172494765388,1.5811446230124497,0.10012529227740896,8.023131329146683,0.037750079601339484
NGC3532No649,4851.549791568469,20.824957862084826,2.577671338630681,0.03766823,-0.296576758,0.011689372409100493,1.4236229691977766,0.074269173,4.198344165469744,0.036011245174341205
NGC3680No26,4641.957164,31.923059290895434,2.646010878280358,0.056314320778093174,-0.12456949,0.015303080020609669,1.229293721049392,0.11221519910612775,4.070779259417875,0.035618859
NGC3680No41,4654.634905678636,29.642934010370315,2.5759325208652437,0.07641701,-0.179452542,0.026993034025572776,1.2712264656278296,0.10098425638065645,3.9586776813121216,0.041259138
NGC3680No53,4552.957043094741,32.52399188818641,2.4340505647264985,0.057922442091218336,-0.170784524,0.015402016524254184,1.2565327762623073,0.11513120969623061,3.961583553431911,0.038578034
NGC4349No127,4394.737787795278,22.474743986455454,1.7004608135834536,0.043830868734187046,-0.258065196,0.012359814964368181,1.5292684900926707,0.080380103,5.824035736157978,0.037078374
NGC4349No168,5049.708744150536,29.56788453814282,2.438419504331851,0.054154541,-0.130042088,0.014599969292691065,1.6431349339299781,0.10479623147123134,6.750103380556449,0.037943734079214086
NGC4349No174,4532.897440839291,33.45251167,1.8897992181046286,0.059022325,-0.245723448,0.015759322838253605,1.5421929277216884,0.11874050161423222,4.907815472092823,0.03907211
NGC4349No53,4760.154300477903,33.14446127668252,2.465169358,0.058702026,-0.295820241,0.015577556303771178,1.410417783432183,0.11732548543790165,4.215808193975159,0.038754661
NGC4349No5,5047.146356,32.31229285598461,2.4661065163878324,0.056971015,-0.138350432,0.015421635021534983,1.6313939240751871,0.11388973290314486,8.029536834376557,0.036550696754750346
NGC4349No9,4963.5935639467525,30.12403836155033,2.388661512,0.071055705,-0.086621629,0.023947841017809654,1.1114644649061842,0.10356480721375438,9.608018570202065,0.039541949
NGC5822No.1,4454.462139296384,28.696402410973207,1.9456033878500598,0.053048811348929574,-0.20547508,0.014342890678800636,1.4271144715444624,0.1018256077671198,4.757334734943199,0.037820516
NGC5822No.240,4431.07016,33.06496186528338,2.0438389764284866,0.05828058,-0.156236105,0.015666253,1.3787761464400248,0.1171532764980893,4.517831464,0.038257472512418095
NGC5822No.375,4634.620888923315,33.44121278364933,2.3059425923968817,0.05903407,-0.14747768,0.015719355158026537,1.3942157080783673,0.11857400086459126,4.485291431084097,0.038979600944415466
NGC5822No.443,4643.906220119818,33.03159157169162,2.2992680244919477,0.058218444,-0.160940322,0.015656306013560457,1.397703157051726,0.11701036702514324,4.425315851,0.038183759
NGC5822No.8,5069.732366402405,29.856103917203686,2.8848364423333184,0.074161739,-0.094600668,0.025716107652401045,1.4106663935432981,0.10211330245139912,4.499279273969505,0.040533822
NGC5822No375,4627.045623469028,29.02591908599292,2.2859127932526744,0.053466899,-0.153997332,0.014440094841028239,1.3895114988204214,0.10294883223173704,4.456093080287635,0.037867106
NGC5822No8,5043.691755893669,28.86061368865996,2.850780635567456,0.053257161,-0.121813227,0.014391331382673697,1.4137859373859318,0.10238535523499159,4.479971500123175,0.037843734
NGC6281No3,4914.803534162946,28.614943465503877,2.3178782876515247,0.052945457,-0.117087286,0.014318861095017612,1.5992314476398677,0.10154793841880047,6.061533044628646,0.037808999
NGC6281No4,4966.615600896668,29.490940837377387,2.3264599538263075,0.054056915016949904,-0.088242614,0.014577271661467552,1.6316385079498428,0.1045339532508871,7.553627171988064,0.037932855107324845
NGC6494No46,4893.445317427908,29.112210992673653,2.323290531437057,0.053576386,-0.069659241,0.01446555,1.5828378208127425,0.10324297570923015,5.657369664666266,0.037879307
NGC6494No48,4999.059582489688,29.445420832412818,2.4252209012279273,0.05399916,-0.103526838,0.014563843709917264,1.611491868095405,0.10437878907534835,8.341849469875593,0.037926419
NGC6494No6,4745.908802731093,30.26932969973167,2.0795424159871776,0.069371993,-0.14022928,0.022989208874399633,1.6036683523016717,0.1043500873321842,5.696380505717315,0.039003379
NGC6633No100,4985.208088927106,29.13028943766956,2.6618404163412652,0.053599324,-0.109186633,0.014470883063188835,1.468445785298389,0.10330459975815097,4.855476859939128,0.037881863
NGC6633No106,5117.968331,23.55190451135493,2.8972790640761343,0.045595030314894314,-0.105250603,0.012684258703741805,1.422802657860202,0.084087771,6.487033342902625,0.037186399
NGC6705No160,4572.282866208518,31.988284428857135,1.8268867725780282,0.056426875,-0.147535534,0.015322952971124053,1.6350710537937934,0.11249339400637663,7.571476839066401,0.035789344
NGC6705No1658,4570.752068,33.16549678008976,2.046471539254527,0.058467779,0.021804100777147006,0.015696222,1.5050863421816794,0.11758382085779512,7.551032916941466,0.038479550808730015
NGC6705No779,4238.2632748973265,29.69070777,1.455249353020359,0.075911579,0.029160237083834417,0.026706860535813046,1.4705801779851972,0.10123728823977718,5.9875178188897085,0.041096586
NLTT17494,4727.155776543522,19.663741210491338,2.6134447793061852,0.035234948,-0.398509094,0.011351118977477582,1.3199922948016691,0.067799259,4.166290648576197,0.033889637
NLTT,4721.455065853856,19.663741210491338,2.605788032578732,0.035234948,-0.398714342,0.011351118977477582,1.3197473895453509,0.067799259,4.194865327576989,0.033889637
SAND1084,4690.419478585919,29.713450424283806,2.4958338511311426,0.075670969,-0.137070481,0.026570628,1.3438419384981324,0.10135774380781999,4.475595234799204,0.041019203793375744
SAND978,4199.484108039127,31.693264775967553,1.7763885362412388,0.055917783,-0.152997263,0.015233065680029493,1.2738259576540325,0.11123509137227153,4.577364835838491,0.035018224
ZI-946_G5II,5273.612278522682,24.556959918948536,2.6952285619526815,0.047145966,0.016378455884551002,0.013027259380142374,1.6559091099652714,0.087589442,7.251152532507578,0.037310009
alf_Mon,4763.969788728593,19.663741210491338,2.6025530151687764,0.035234948,-0.141266992,0.011351118977477582,1.3454718927578062,0.067799259,4.0503353205388235,0.033889637
del_Crt,4506.150786555411,19.663741210491338,1.9209217899713016,0.035234948,-0.586718492,0.011351118977477582,1.527332886269757,0.067799259,4.462081204132581,0.033889637
gam_Aps,5091.913860391249,19.663741210491338,3.1211136399945754,0.035234948,-0.038898881,0.011351118977477582,1.3131679213911922,0.067799259,4.8759232553745555,0.033889637
lam_Pyx,5081.283562558196,19.663741210491338,2.9730578107903076,0.035234948,-0.164418116,0.011351118977477582,1.379326454487537,0.067799259,4.378518502891957,0.033889637
pi_Hya,4565.705511918255,19.663741210491338,2.4859502052569336,0.035234948,-0.160091166,0.011351118977477582,1.2466025058504644,0.067799259,3.8633277042257586,0.033889637
zet_Pyx,4981.618153143543,19.663741210491338,2.499251141788179,0.035234948,-0.570386516,0.011351118977477582,1.5802441819765363,0.067799259,4.389194326190778,0.033889637
